Cosmic Shear Measurements with DES Science Verification Data

We present measurements of weak gravitational lensing cosmic shear two-point statistics using Dark Energy Survey Science Verification data. We demonstrate that our results are robust to the choice of shear measurement pipeline, either ngmix or im3shape, and robust to the choice of two-point statistic, including both real and Fourier-space statistics. Our results pass a suite of null tests including tests for B-mode contamination and direct tests for any dependence of the two-point functions on a set of 16 observing conditions and galaxy properties, such as seeing, airmass, galaxy color, galaxy magnitude, etc. We furthermore use a large suite of simulations to compute the covariance matrix of the cosmic shear measurements and assign statistical significance to our null tests. We find that our covariance matrix is consistent with the halo model prediction, indicating that it has the appropriate level of halo sample variance. We compare the same jackknife procedure applied to the data and the simulations in order to search for additional sources of noise not captured by the simulations. We find no statistically significant extra sources of noise in the data. The overall detection significance with tomography for our highest source density catalog is 9.7sigma. Cosmological constraints from the measurements in this work are presented in a companion paper (DES et al. 2015).

==> anc/README <==
DES SV Shear Corr. Func. Data
-----------------------------

See Becker et al. (2015) for details.

Please cite the following papers when using this data

    shear catalogs: Jarvis et al. (2015)
    photo-z's:      Bonnett et al. (2015)
    shear cf's:     Becker et al. (2015)
    cosmo params:   The DES Collaboration (2015)


==> anc/im3shape_skynet_pz.dat <==
# zmin zmax pz0	pz1 pz2	pzall
# pz0, pz1, pz2	are p(z) for tomo bins (not normalized)
# pzall	is p(z) for non-tomo
# p(z) is piecewise constant between zmin and zmax
5.000000000000000104e-03 1.397500000000000131e-02 2.442734933958654888e-04 1.530024697537656271e-04 1.404414656084044448e-04 1.882408201951099634e-04
1.397500000000000131e-02 2.295000000000000165e-02 2.904615797041937156e-04 1.659652027117946302e-04 1.539170012943117142e-04 2.152545091915825982e-04
2.295000000000000165e-02 3.192500000000000199e-02 3.254700840126183809e-04 1.866901971373200755e-04 1.596357200656454414e-04 2.383575930415158194e-04
3.192500000000000199e-02 4.089999999999999886e-02 3.630651013679937322e-04 2.068227934956997629e-04 1.679770856362447669e-04 2.629741290860154431e-04
4.089999999999999886e-02 4.987499999999999573e-02 4.118417536125402404e-04 2.331233218738611255e-04 1.848852247746549462e-04 2.964372509466914134e-04
4.987499999999999573e-02 5.884999999999999953e-02 4.860273265071114821e-04 2.689955036646547509e-04 1.940026012365857493e-04 3.419347222106021498e-04
5.884999999999999953e-02 6.782500000000001028e-02 6.008630426953625280e-04 3.127800477921876578e-04 2.384571911012562902e-04 4.156641102436229294e-04
6.782500000000001028e-02 7.680000000000000715e-02 7.214138455027759326e-04 3.607153594930790816e-04 2.544663026172773869e-04 4.863598414380494012e-04
7.680000000000000715e-02 8.577500000000000402e-02 8.152271155620322398e-04 4.031341795218223003e-04 2.756017802968763674e-04 5.452033682405554166e-04
8.577500000000000402e-02 9.475000000000000089e-02 9.494507585816522582e-04 4.666239525452772416e-04 3.116246714612427100e-04 6.317373820434944416e-04
9.475000000000000089e-02 1.037250000000000116e-01 1.084214852700855249e-03 5.192941788782604083e-04 3.182770270427287898e-04 7.077518550890294843e-04
1.037250000000000116e-01 1.127000000000000085e-01 1.241193166731815014e-03 5.486533424214535713e-04 3.388855169534294234e-04 7.885024823362078196e-04
1.127000000000000085e-01 1.216750000000000054e-01 1.431586631390180907e-03 5.870461476049843638e-04 3.545433414597187597e-04 8.851435916684438588e-04
1.216750000000000054e-01 1.306500000000000161e-01 1.708139156455722738e-03 6.533789083330568057e-04 3.910293681679038102e-04 1.032418766786754325e-03
1.306500000000000161e-01 1.396249999999999991e-01 2.028200582039154688e-03 6.929335679266363434e-04 4.546565991146294403e-04 1.195348057184963736e-03
1.396249999999999991e-01 1.486000000000000099e-01 2.417242715516431262e-03 7.762979362828947589e-04 5.118301340946052221e-04 1.400548861998616740e-03
1.486000000000000099e-01 1.575750000000000206e-01 2.727044237677878763e-03 8.165479785557854886e-04 5.458801604286168951e-04 1.552299957650183802e-03
1.575750000000000206e-01 1.665500000000000036e-01 3.103904156034352317e-03 8.981627511337580408e-04 6.181585939316544542e-04 1.755431858202515568e-03
1.665500000000000036e-01 1.755250000000000143e-01 3.534085043776602313e-03 9.689531301583518066e-04 6.794496519962209486e-04 1.974589025343980939e-03
1.755250000000000143e-01 1.844999999999999973e-01 4.015740694049662642e-03 1.013695483329448734e-03 7.159443765415058085e-04 2.200495723539276464e-03
1.844999999999999973e-01 1.934750000000000081e-01 4.566620858051855664e-03 1.051405576864470953e-03 7.783889560503741509e-04 2.459268937394950855e-03
1.934750000000000081e-01 2.024500000000000188e-01 5.147406283239245629e-03 1.144874778584928235e-03 8.456601086450309373e-04 2.750713203998268481e-03
2.024500000000000188e-01 2.114250000000000018e-01 5.726971355819929915e-03 1.207623086847495674e-03 8.956524091039193974e-04 3.027035929288334187e-03
2.114250000000000018e-01 2.204000000000000126e-01 6.317817765309212581e-03 1.258311296967408585e-03 9.111481713416242365e-04 3.295686474816394464e-03
2.204000000000000126e-01 2.293750000000000233e-01 6.869113879599928960e-03 1.312349359437644343e-03 8.841957434260026708e-04 3.538688207115767148e-03
2.293750000000000233e-01 2.383500000000000063e-01 7.572061840595531272e-03 1.372619033987990860e-03 9.014555645797476527e-04 3.858014968760333559e-03
2.383500000000000063e-01 2.473250000000000171e-01 8.436120999783629226e-03 1.491747490941101439e-03 8.973659425002743434e-04 4.259771361453875381e-03
2.473250000000000171e-01 2.563000000000000278e-01 9.387619897648418962e-03 1.544827780281691609e-03 9.013964042470188351e-04 4.677658836125179846e-03
2.563000000000000278e-01 2.652750000000000385e-01 1.049264954183979845e-02 1.644116724562224392e-03 8.757113066407021338e-04 5.168481358962659887e-03
2.652750000000000385e-01 2.742499999999999938e-01 1.172194084806617125e-02 1.758379284335012368e-03 8.952660451961048102e-04 5.727369295201858133e-03
2.742499999999999938e-01 2.832250000000000045e-01 1.304378082692261853e-02 1.899265354889347968e-03 9.064079010433989886e-04 6.332088592139984221e-03
2.832250000000000045e-01 2.922000000000000153e-01 1.457136166493141864e-02 1.990424470081962691e-03 9.217934939613224360e-04 7.007150780606075623e-03
2.922000000000000153e-01 3.011750000000000260e-01 1.615131766526467852e-02 2.093345170523841069e-03 9.319550494133891153e-04 7.706913769106796611e-03
3.011750000000000260e-01 3.101500000000000368e-01 1.776748767482561400e-02 2.182358664416770861e-03 9.297655685754927174e-04 8.414153976638027999e-03
3.101500000000000368e-01 3.191249999999999920e-01 1.924664132160042521e-02 2.281310026735120129e-03 9.527041470413723147e-04 9.073384442516022400e-03
3.191249999999999920e-01 3.281000000000000028e-01 2.041651719034321549e-02 2.276141736417839224e-03 9.326459888313745963e-04 9.557197270473122980e-03
3.281000000000000028e-01 3.370750000000000135e-01 2.152399452954732728e-02 2.251160112590824998e-03 9.007323054473130673e-04 1.000525967216909541e-02
3.370750000000000135e-01 3.460500000000000242e-01 2.256115914208458445e-02 2.231775873885910762e-03 8.476861842529547462e-04 1.042066982304224766e-02
3.460500000000000242e-01 3.550250000000000350e-01 2.337153017118525147e-02 2.175835098112297028e-03 8.350194754600399330e-04 1.073828357171020299e-02
3.550250000000000350e-01 3.639999999999999902e-01 2.399273693069220795e-02 2.122526074629179586e-03 7.802559300543131758e-04 1.096737251647960688e-02
3.639999999999999902e-01 3.729750000000000010e-01 2.449033235988308174e-02 2.103887244827509859e-03 7.245084983426888477e-04 1.115620655241182299e-02
3.729750000000000010e-01 3.819500000000000117e-01 2.453616882403701974e-02 2.085335064795549361e-03 6.575494905094140131e-04 1.115300223038855065e-02
3.819500000000000117e-01 3.909250000000000225e-01 2.438122211749365817e-02 2.076294861289751121e-03 6.248127617279708272e-04 1.107710043815315730e-02
3.909250000000000225e-01 3.999000000000000332e-01 2.401262746966441666e-02 2.056725252864902761e-03 5.865985633355872949e-04 1.090673983086545666e-02
3.999000000000000332e-01 4.088750000000000440e-01 2.381989501434159454e-02 2.078934996582391861e-03 5.413331280702355849e-04 1.082261936549590124e-02
4.088750000000000440e-01 4.178499999999999992e-01 2.387044938906572253e-02 2.199132727187775617e-03 5.013609675534170087e-04 1.087509891643098810e-02
4.178499999999999992e-01 4.268250000000000099e-01 2.393175752757662270e-02 2.377806663157947496e-03 4.908882630526439916e-04 1.095908048485035383e-02
4.268250000000000099e-01 4.358000000000000207e-01 2.383827469643693200e-02 2.613513184246162632e-03 4.904711633550733110e-04 1.100000202247315359e-02
4.358000000000000207e-01 4.447750000000000314e-01 2.406274481439572496e-02 2.975684200453193682e-03 5.016643863549915920e-04 1.122003226679009133e-02
4.447750000000000314e-01 4.537500000000000422e-01 2.437938460976547470e-02 3.466648333886641984e-03 5.124746192790583313e-04 1.152243368275198548e-02
4.537500000000000422e-01 4.627249999999999974e-01 2.455233861003055726e-02 3.951960770537724793e-03 5.097258068359610417e-04 1.175941948710293970e-02
4.627249999999999974e-01 4.717000000000000082e-01 2.495398127160479082e-02 4.600515863697559986e-03 5.322518224851399693e-04 1.215389750502355454e-02
4.717000000000000082e-01 4.806750000000000189e-01 2.557429877192701415e-02 5.441523328503150223e-03 5.378064476371357400e-04 1.270144864303115496e-02
4.806750000000000189e-01 4.896500000000000297e-01 2.622677987341300379e-02 6.392716941397762372e-03 5.779529089099686226e-04 1.330829772757023688e-02
4.896500000000000297e-01 4.986250000000000404e-01 2.676520668105869180e-02 7.457534128190572778e-03 6.359517455513943266e-04 1.391029569853843156e-02
4.986250000000000404e-01 5.076000000000000512e-01 2.691171925781295216e-02 8.683786976629397775e-03 7.103503262633875095e-04 1.440688804705248481e-02
5.076000000000000512e-01 5.165750000000000064e-01 2.674042498144108687e-02 9.927207027692126762e-03 7.776408189554502364e-04 1.477439226374586793e-02
5.165750000000000064e-01 5.255500000000000727e-01 2.648986100629649801e-02 1.137712601423537459e-02 8.304799954705010222e-04 1.517546135811534240e-02
5.255500000000000727e-01 5.345250000000000279e-01 2.552494072064360325e-02 1.296458458003365601e-02 8.931888686729929673e-04 1.532625927894070567e-02
5.345250000000000279e-01 5.434999999999999831e-01 2.420265595860708260e-02 1.467451438253317315e-02 9.621761768030707984e-04 1.537044074291928596e-02
5.434999999999999831e-01 5.524750000000000494e-01 2.283383290613743427e-02 1.671437962821669190e-02 1.037979309327312751e-03 1.550902711045729250e-02
5.524750000000000494e-01 5.614500000000000046e-01 2.118940443117275224e-02 1.884075304126982958e-02 1.144519040553721497e-03 1.556891419102666811e-02
5.614500000000000046e-01 5.704250000000000709e-01 1.933703315846228843e-02 2.066874261566560220e-02 1.219796698582399598e-03 1.543257816569091299e-02
5.704250000000000709e-01 5.794000000000000261e-01 1.742619341967540855e-02 2.251159410914132727e-02 1.323457892846404988e-03 1.528361722999291815e-02
5.794000000000000261e-01 5.883749999999999813e-01 1.542540771154316329e-02 2.432802492462673646e-02 1.424079098347376870e-03 1.508723028769639977e-02
5.883749999999999813e-01 5.973500000000000476e-01 1.349299423463255071e-02 2.604883007606177345e-02 1.487881937323307872e-03 1.487810790339472340e-02
5.973500000000000476e-01 6.063250000000000028e-01 1.175509292770905712e-02 2.788702969769049980e-02 1.597362817175871199e-03 1.480145718506645919e-02
6.063250000000000028e-01 6.153000000000000691e-01 1.006452422800181018e-02 2.940914811511919844e-02 1.682005234610837357e-03 1.463111412049621259e-02
6.153000000000000691e-01 6.242750000000000243e-01 8.663163444880073519e-03 3.059804821927974636e-02 1.768857056526964297e-03 1.446914360160059428e-02
6.242750000000000243e-01 6.332499999999999796e-01 7.436462847899539229e-03 3.134297801990698629e-02 1.860844835747857808e-03 1.423054488525548125e-02
6.332499999999999796e-01 6.422250000000000458e-01 6.333664392443813691e-03 3.141702796167505918e-02 2.000541928674542860e-03 1.382706571997615805e-02
6.422250000000000458e-01 6.512000000000000011e-01 5.356855567068790139e-03 3.115305121676824676e-02 2.087751086093558167e-03 1.334874797966823304e-02
6.512000000000000011e-01 6.601750000000000673e-01 4.485392375738792015e-03 3.108683397283566394e-02 2.276084403881017872e-03 1.300620803030526872e-02
6.601750000000000673e-01 6.691500000000000226e-01 3.740126676962864972e-03 3.094792944613517643e-02 2.522019597659433572e-03 1.270568819729016134e-02
6.691500000000000226e-01 6.781249999999999778e-01 3.103111422796336547e-03 3.054671992908667560e-02 2.763911954157653467e-03 1.236031329393101098e-02
6.781249999999999778e-01 6.871000000000000441e-01 2.566819433558554207e-03 2.985132171453683259e-02 3.123867800462528082e-03 1.198544777077015060e-02
6.871000000000000441e-01 6.960749999999999993e-01 2.066372127517186828e-03 2.873954862334693328e-02 3.505331171998471006e-03 1.148909268260606131e-02
6.960749999999999993e-01 7.050500000000000655e-01 1.664144871373434342e-03 2.757395068767895877e-02 3.908339662651844244e-03 1.102077614874994241e-02
7.050500000000000655e-01 7.140250000000000208e-01 1.388619710106752921e-03 2.634876813921770838e-02 4.448260764500333586e-03 1.061822606368165514e-02
7.140250000000000208e-01 7.229999999999999760e-01 1.193515078405010810e-03 2.515637396709974327e-02 4.956807796945477199e-03 1.025299852296702140e-02
7.229999999999999760e-01 7.319750000000000423e-01 1.018785254487164981e-03 2.419562888775341966e-02 5.448419072139306166e-03 9.971066259837714496e-03
7.319750000000000423e-01 7.409499999999999975e-01 9.247023943777479176e-04 2.318383442701090619e-02 5.971725395076050644e-03 9.713191912682392695e-03
7.409499999999999975e-01 7.499250000000000638e-01 8.218699286899035445e-04 2.186320061414194146e-02 6.562496802342565778e-03 9.362781830118809337e-03
7.499250000000000638e-01 7.589000000000000190e-01 6.935518507489467008e-04 2.035968225377629559e-02 7.205976741760318320e-03 8.952132376490730750e-03
7.589000000000000190e-01 7.678750000000000853e-01 5.993727100673826389e-04 1.884444668014242583e-02 7.926012409312401322e-03 8.570219705850522576e-03
7.678750000000000853e-01 7.768500000000000405e-01 5.311343970446803916e-04 1.738899228849379724e-02 8.677224836145283962e-03 8.227022764259092277e-03
7.768500000000000405e-01 7.858249999999999957e-01 4.771432599063228858e-04 1.601312369897176652e-02 9.422239385022278604e-03 7.915389566514387590e-03
7.858249999999999957e-01 7.948000000000000620e-01 4.280121007421472303e-04 1.466722942401419393e-02 1.034050182310004146e-02 7.657663768468696112e-03
7.948000000000000620e-01 8.037750000000000172e-01 3.922278392004931516e-04 1.337103326347261444e-02 1.132758160667572504e-02 7.438996776451131492e-03
8.037750000000000172e-01 8.127500000000000835e-01 3.551385369053985182e-04 1.216502678509953986e-02 1.254392335547338533e-02 7.305616289618137651e-03
8.127500000000000835e-01 8.217250000000000387e-01 3.192995287950195927e-04 1.095918383761566514e-02 1.388923870602249908e-02 7.203836748825735714e-03
8.217250000000000387e-01 8.306999999999999940e-01 2.927839164671189559e-04 9.833482782988385226e-03 1.529284679692643166e-02 7.147257716681088349e-03
8.306999999999999940e-01 8.396750000000000602e-01 2.832689529440229393e-04 8.852897995483314034e-03 1.658153590540640057e-02 7.119546024126267858e-03
8.396750000000000602e-01 8.486500000000000155e-01 2.726394022377965948e-04 7.934643553258603765e-03 1.772546007682368474e-02 7.077758128849045982e-03
8.486500000000000155e-01 8.576250000000000817e-01 2.525413573284873356e-04 7.129250587532673725e-03 1.865847654473547571e-02 7.019678534262182787e-03
8.576250000000000817e-01 8.666000000000000369e-01 2.441126015529691633e-04 6.331254228180400491e-03 1.940965414147856338e-02 6.925271002709945320e-03
8.666000000000000369e-01 8.755749999999999922e-01 2.378471135049879486e-04 5.661469558637726926e-03 2.002331924052929563e-02 6.842324450200420669e-03
8.755749999999999922e-01 8.845500000000000584e-01 2.313021368496062343e-04 5.027613529554146414e-03 2.059333731280877863e-02 6.760988760362243548e-03
8.845500000000000584e-01 8.935250000000000137e-01 2.060799338727434217e-04 4.397656042993421110e-03 2.075013973231573661e-02 6.573762361063852783e-03
8.935250000000000137e-01 9.025000000000000799e-01 1.879012178301617882e-04 3.802213211551778299e-03 2.053333717726596452e-02 6.311372685361615539e-03
9.025000000000000799e-01 9.114750000000000352e-01 1.703362006114475557e-04 3.220661404078670360e-03 2.001924920877329664e-02 5.982463090709259045e-03
9.114750000000000352e-01 9.204499999999999904e-01 1.563349726620459558e-04 2.712191787259459960e-03 1.936614043992970421e-02 5.646478751391734337e-03
9.204499999999999904e-01 9.294250000000000567e-01 1.470356492678450311e-04 2.256710295184834788e-03 1.860542983441218837e-02 5.304615940285813992e-03
9.294250000000000567e-01 9.384000000000000119e-01 1.393824738996310593e-04 1.874431856387529438e-03 1.777691459793511938e-02 4.972044831508802033e-03
9.384000000000000119e-01 9.473750000000000782e-01 1.313362883099560593e-04 1.526807087901994311e-03 1.702074800885207406e-02 4.668502833306480831e-03
9.473750000000000782e-01 9.563500000000000334e-01 1.343528534109902223e-04 1.271376035440541837e-03 1.639204430579834990e-02 4.431628624053250004e-03
9.563500000000000334e-01 9.653249999999999886e-01 1.274408832147939843e-04 1.046843579811939338e-03 1.577103427402974309e-02 4.202957503111135439e-03
9.653249999999999886e-01 9.743000000000000549e-01 1.141709301958331605e-04 8.533420440546741776e-04 1.487832999914271911e-02 3.916831845463863808e-03
9.743000000000000549e-01 9.832750000000000101e-01 1.132934357409998155e-04 7.403892195580031145e-04 1.416654929742499139e-02 3.706827248351816755e-03
9.832750000000000101e-01 9.922500000000000764e-01 1.109612234588498638e-04 6.673649369068868596e-04 1.353722781035654986e-02 3.529633524635734931e-03
9.922500000000000764e-01 1.001225000000000032e+00 1.089099573785051104e-04 6.301598377954339752e-04 1.298659464866992741e-02 3.383672879423774149e-03
1.001225000000000032e+00 1.010199999999999987e+00 1.080009471787881568e-04 5.859031834360777739e-04 1.251093151578985471e-02 3.253823537480100662e-03
1.010199999999999987e+00 1.019174999999999942e+00 1.037548744130725986e-04 5.797357515628985634e-04 1.217320306728286901e-02 3.168713271920396441e-03
1.019174999999999942e+00 1.028149999999999897e+00 1.097269761071965893e-04 5.743581398656213283e-04 1.179853116067869009e-02 3.079269321033677436e-03
1.028149999999999897e+00 1.037124999999999853e+00 1.079438541768601363e-04 5.565518697202503180e-04 1.145410812359258512e-02 2.989620703445424865e-03
1.037124999999999853e+00 1.046100000000000030e+00 1.127677869593659448e-04 5.565755729428188562e-04 1.105061926136039797e-02 2.894602312419598030e-03
1.046100000000000030e+00 1.055074999999999985e+00 1.091986741723257877e-04 5.404340234265473872e-04 1.066595673381165801e-02 2.795092973597243079e-03
1.055074999999999985e+00 1.064049999999999940e+00 1.234300705210021533e-04 5.562575904607926702e-04 1.044843590306841416e-02 2.754124295524549432e-03
1.064049999999999940e+00 1.073024999999999896e+00 1.282366006384459862e-04 5.552620876600419288e-04 1.013987614088383317e-02 2.681584470415789966e-03
1.073024999999999896e+00 1.081999999999999851e+00 1.371805853015631413e-04 5.652059078789735446e-04 1.002609610746065492e-02 2.661350669556837318e-03
1.081999999999999851e+00 1.090975000000000028e+00 1.435853704719154895e-04 5.771528038788912348e-04 1.010102216913274890e-02 2.686122362406697522e-03
1.090975000000000028e+00 1.099949999999999983e+00 1.532962325926149315e-04 5.988879546308386670e-04 1.013612984368493161e-02 2.706033502627375967e-03
1.099949999999999983e+00 1.108924999999999939e+00 1.575606650316671077e-04 5.950617252649977170e-04 1.005290957464010163e-02 2.686502630027763367e-03
1.108924999999999939e+00 1.117899999999999894e+00 1.567424862297590090e-04 5.889622809647780850e-04 1.014321693182691775e-02 2.705805128777376278e-03
1.117899999999999894e+00 1.126874999999999849e+00 1.582294256152778770e-04 5.901985420583925326e-04 1.025629530699349000e-02 2.734047135958960536e-03
1.126874999999999849e+00 1.135850000000000026e+00 1.588675454935225401e-04 5.926030286794393889e-04 1.026586908071453613e-02 2.737435568303840487e-03
1.135850000000000026e+00 1.144824999999999982e+00 1.628050335072107294e-04 5.939889345103572735e-04 1.027802609711387684e-02 2.742481768605187914e-03
1.144824999999999982e+00 1.153799999999999937e+00 1.599664562048700703e-04 5.977707321278940807e-04 1.033139119984770836e-02 2.755414349197054386e-03
1.153799999999999937e+00 1.162774999999999892e+00 1.676854717905269115e-04 6.083338651036493796e-04 1.039230494767303357e-02 2.776895776871786663e-03
1.162774999999999892e+00 1.171749999999999847e+00 1.808970052092651070e-04 6.050734572270782732e-04 1.039270600748936485e-02 2.781420851391182107e-03
1.171749999999999847e+00 1.180725000000000025e+00 1.839282866452015034e-04 5.977715889690196930e-04 1.015476163249864373e-02 2.722975538149042998e-03
1.180725000000000025e+00 1.189699999999999980e+00 1.793920918424508871e-04 5.775966507148587231e-04 9.796271316771940768e-03 2.627983323585503413e-03
1.189699999999999980e+00 1.198674999999999935e+00 1.751750025854502076e-04 5.485657240515365990e-04 9.468545193264161705e-03 2.537510782346209283e-03
1.198674999999999935e+00 1.207649999999999890e+00 1.770143099277999188e-04 5.258023661094615589e-04 9.077598246167550844e-03 2.436503692781780313e-03
1.207649999999999890e+00 1.216624999999999845e+00 1.897008167504530532e-04 5.352421178693621750e-04 8.708300432157398824e-03 2.356209126481959622e-03
1.216624999999999845e+00 1.225600000000000023e+00 1.947573601844101217e-04 5.212400157768451794e-04 8.369686823538275214e-03 2.272119428416642835e-03
1.225600000000000023e+00 1.234574999999999978e+00 1.948184881545962036e-04 5.130341728506933882e-04 8.110740444394068382e-03 2.207069976627105013e-03
1.234574999999999978e+00 1.243549999999999933e+00 1.921299982321653338e-04 4.950279021776162391e-04 7.810411542131786254e-03 2.127579461900304131e-03
1.243549999999999933e+00 1.252524999999999888e+00 1.816056204100709669e-04 4.680088806954625842e-04 7.559093090457168033e-03 2.053525469103871688e-03
1.252524999999999888e+00 1.261499999999999844e+00 1.677810668685493381e-04 4.593660986882966901e-04 7.369718448073310155e-03 1.999240285891406253e-03
1.261499999999999844e+00 1.270475000000000021e+00 1.663991192123412421e-04 4.476034131867063430e-04 7.255480635712888496e-03 1.967181380178378066e-03
1.270475000000000021e+00 1.279449999999999976e+00 1.636680672439914410e-04 4.326834559425019652e-04 7.223345993043994197e-03 1.953230308065933250e-03
1.279449999999999976e+00 1.288424999999999931e+00 1.621123658435684478e-04 4.377969760950850835e-04 7.240742602477080909e-03 1.958502554071159599e-03
1.288424999999999931e+00 1.297399999999999887e+00 1.610566975231772632e-04 4.420384157622857767e-04 7.155467628877310894e-03 1.938992710544340872e-03
1.297399999999999887e+00 1.306374999999999842e+00 1.602791360925331454e-04 4.461992447279896517e-04 7.016647981437155492e-03 1.906693258210184891e-03
1.306374999999999842e+00 1.315350000000000019e+00 1.480986809197068943e-04 4.338655804428360151e-04 6.884425060573089519e-03 1.865587624439509363e-03
1.315350000000000019e+00 1.324324999999999974e+00 1.551434330446260388e-04 4.409378643405922329e-04 6.798282217192977255e-03 1.850227931690643984e-03
1.324324999999999974e+00 1.333299999999999930e+00 1.514131511271263385e-04 4.237854297965475635e-04 6.554031658383139766e-03 1.784079427598090229e-03
1.333299999999999930e+00 1.342274999999999885e+00 1.575403107910269059e-04 4.187419415222121718e-04 6.300886436535322981e-03 1.724044206514116018e-03
1.342274999999999885e+00 1.351249999999999840e+00 1.577375726131081046e-04 3.962819019352763661e-04 5.944795349252374531e-03 1.630835666119130958e-03
1.351249999999999840e+00 1.360225000000000017e+00 1.546894140344896179e-04 3.849841119550245685e-04 5.589369919753015351e-03 1.540225198804955455e-03
1.360225000000000017e+00 1.369199999999999973e+00 1.559127203768652229e-04 3.925665512441762909e-04 5.335333472006895637e-03 1.482216466182443518e-03
1.369199999999999973e+00 1.378174999999999928e+00 1.549937733675772788e-04 3.891661621639680522e-04 5.112148085396149740e-03 1.426992790322874393e-03
1.378174999999999928e+00 1.387149999999999883e+00 1.548203901487963925e-04 3.982865703933496059e-04 4.993769989620019077e-03 1.401550971901627642e-03
1.387149999999999883e+00 1.396124999999999838e+00 1.628292684110520337e-04 3.931062779947516218e-04 4.862436440945919897e-03 1.371556567669369097e-03
1.396124999999999838e+00 1.405100000000000016e+00 1.806707126778184691e-04 4.108020931627933857e-04 4.775445414404895506e-03 1.364133775094021747e-03
1.405100000000000016e+00 1.414074999999999971e+00 1.815594990089097966e-04 4.074544233456571063e-04 4.676899273046432673e-03 1.339664493147656567e-03
1.414074999999999971e+00 1.423049999999999926e+00 1.860298077372461386e-04 4.195462954936236269e-04 4.623889074196032949e-03 1.332902926988382497e-03
1.423049999999999926e+00 1.432024999999999881e+00 1.814317119494590950e-04 4.252910182011445349e-04 4.591878100138538712e-03 1.325230946089231421e-03
1.432024999999999881e+00 1.440999999999999837e+00 1.864701772401712923e-04 4.319602114513021104e-04 4.525138040192912964e-03 1.313559904370825574e-03
1.440999999999999837e+00 1.449975000000000014e+00 1.881559330424302002e-04 4.357692680141776590e-04 4.478331603935874726e-03 1.304304682910816492e-03
1.449975000000000014e+00 1.458949999999999969e+00 1.843762872109647123e-04 4.274107527789365460e-04 4.317169627109306365e-03 1.261112732338955534e-03
1.458949999999999969e+00 1.467924999999999924e+00 1.883090542344182826e-04 4.267049668641154352e-04 4.108800124843744843e-03 1.212403344983871683e-03
1.467924999999999924e+00 1.476899999999999880e+00 1.859641891142858330e-04 4.116275738475003013e-04 3.839035522833510617e-03 1.141404975835847834e-03
1.476899999999999880e+00 1.485875000000000057e+00 1.711718748625286042e-04 3.841439161156275702e-04 3.569621127527623696e-03 1.061051310143529052e-03
1.485875000000000057e+00 1.494850000000000012e+00 1.626508220961834963e-04 3.686942138747304029e-04 3.260936327996429365e-03 9.779760491874180030e-04
1.494850000000000012e+00 1.503824999999999967e+00 1.550337071174827364e-04 3.460295294828401986e-04 2.904063152229684284e-03 8.812340793220059402e-04
1.503824999999999967e+00 1.512799999999999923e+00 1.525509665273976350e-04 3.266671626210502469e-04 2.612819934983632783e-03 8.035536672934391828e-04
1.512799999999999923e+00 1.521774999999999878e+00 1.466238853851942463e-04 3.076046789433321154e-04 2.299610206987899152e-03 7.192480182519643073e-04
1.521774999999999878e+00 1.530750000000000055e+00 1.391177375999479604e-04 2.908264690596672436e-04 2.052122738412298295e-03 6.508655145186472346e-04
1.530750000000000055e+00 1.539725000000000010e+00 1.433627216125892771e-04 2.825907780982061363e-04 1.820569672745758370e-03 5.941484588218759640e-04
1.539725000000000010e+00 1.548699999999999966e+00 1.499300209100545270e-04 2.795909434016777121e-04 1.654949927814061000e-03 5.560451139329738611e-04
1.548699999999999966e+00 1.557674999999999921e+00 1.492679687470004166e-04 2.698601009501086999e-04 1.509235961858316349e-03 5.174086375898088747e-04
1.557674999999999921e+00 1.566649999999999876e+00 1.481321382837591288e-04 2.632384582567782300e-04 1.410197114916773549e-03 4.908580561477244317e-04
1.566649999999999876e+00 1.575625000000000053e+00 1.483346725231074275e-04 2.586542261076921743e-04 1.340832580527387581e-03 4.726991812553618839e-04
1.575625000000000053e+00 1.584600000000000009e+00 1.502665238860284721e-04 2.582902082033569483e-04 1.314397914650631844e-03 4.670269549638963688e-04
1.584600000000000009e+00 1.593574999999999964e+00 1.513133683823064907e-04 2.584467406727387027e-04 1.265808850502212271e-03 4.558322289019587303e-04
1.593574999999999964e+00 1.602549999999999919e+00 1.557577814453185759e-04 2.611490709445342265e-04 1.244071637959398222e-03 4.533865302947477963e-04
1.602549999999999919e+00 1.611524999999999874e+00 1.586473954390006235e-04 2.727659876770239969e-04 1.241985055478628122e-03 4.580490661418926677e-04
1.611524999999999874e+00 1.620500000000000052e+00 1.641475507625603540e-04 2.786341904057370645e-04 1.225824571135621143e-03 4.584645698410775975e-04
1.620500000000000052e+00 1.629475000000000007e+00 1.639828178032079280e-04 2.759686908676050113e-04 1.209701536186154596e-03 4.536105030049732471e-04
1.629475000000000007e+00 1.638449999999999962e+00 1.591382740640436965e-04 2.707691406932360013e-04 1.172388453081573464e-03 4.408357049234863808e-04
1.638449999999999962e+00 1.647424999999999917e+00 1.608777893448788731e-04 2.696510679721404323e-04 1.121158430222569946e-03 4.288623886899465632e-04
1.647424999999999917e+00 1.656399999999999872e+00 1.586824808519219428e-04 2.629713323108284046e-04 1.056195405339500470e-03 4.100439586097863486e-04
1.656399999999999872e+00 1.665375000000000050e+00 1.552635159518700079e-04 2.562700016551622381e-04 9.800649974807335366e-04 3.880192210116090515e-04
1.665375000000000050e+00 1.674350000000000005e+00 1.474404290109895051e-04 2.421486256334237023e-04 9.012336381744835093e-04 3.609737253070817030e-04
1.674350000000000005e+00 1.683324999999999960e+00 1.465268547757118131e-04 2.401647975900262646e-04 8.488770188226100804e-04 3.473226891874817211e-04
1.683324999999999960e+00 1.692299999999999915e+00 1.407910240376071109e-04 2.288968985747684654e-04 7.899960861723189041e-04 3.269217006403440104e-04
1.692299999999999915e+00 1.701274999999999871e+00 1.376557770652847134e-04 2.130610367773506811e-04 7.315907410777467562e-04 3.061707989972192213e-04
1.701274999999999871e+00 1.710250000000000048e+00 1.304209243263407703e-04 1.952950386343388443e-04 6.613864421911716182e-04 2.802066657631924261e-04
1.710250000000000048e+00 1.719225000000000003e+00 1.281207124705168691e-04 1.899552491913570089e-04 5.898470004099960447e-04 2.602184487046852184e-04
1.719225000000000003e+00 1.728199999999999958e+00 1.304275916211736989e-04 1.836770936359690787e-04 5.281188740058301127e-04 2.442019973388829634e-04
1.728199999999999958e+00 1.737174999999999914e+00 1.221781019354686057e-04 1.711200809237476306e-04 4.688999655605545231e-04 2.222273535188587707e-04
1.737174999999999914e+00 1.746149999999999869e+00 1.219858324231057247e-04 1.657083434948057393e-04 4.213895492570817521e-04 2.088778210746444449e-04
1.746149999999999869e+00 1.755125000000000046e+00 1.197586752973004879e-04 1.600252081274754863e-04 3.839768398211176621e-04 1.970116740388274670e-04
1.755125000000000046e+00 1.764100000000000001e+00 1.146430430708021263e-04 1.527807952672286277e-04 3.496682968532558171e-04 1.841500556401784493e-04
1.764100000000000001e+00 1.773074999999999957e+00 1.103858033886455207e-04 1.364621709767263027e-04 2.959312601112468145e-04 1.638873888943746414e-04
1.773074999999999957e+00 1.782049999999999912e+00 1.055588343102089807e-04 1.274710996522237421e-04 2.468825916450994749e-04 1.470070559381599984e-04
1.782049999999999912e+00 1.791024999999999867e+00 1.029181843043610180e-04 1.218308378432175792e-04 2.129561761480706970e-04 1.358207036569306937e-04
1.791024999999999867e+00 1.800000000000000044e+00 9.573367423300322256e-05 1.121605145354277435e-04 1.787164837508736022e-04 1.212828868475437883e-04


==> anc/im3shape_xi_cov_nontomo.dat <==
# i j cov
# order is xi+_0,xi+_1,...,xi-_0,xi-_1,.... from small scales to large in each
0 0 2.85940751217527172827e-10
0 1 3.09376995649427433968e-11
0 2 1.03250335476064031627e-11
0 3 5.02319290695922294774e-12
0 4 2.45595435789525688829e-11
0 5 1.59671817943402259325e-11
0 6 5.68927541859838901055e-12
0 7 5.00942678135023340016e-12
0 8 6.85430020800470201320e-12
0 9 1.67746304591257096001e-12
0 10 -3.18446490731285706023e-13
0 11 -1.12205697934575524767e-13
0 12 7.74843609760408934994e-13
0 13 -3.95100597775936803910e-13
0 14 2.53818431966599606535e-13
0 15 -3.51828534402858356967e-11
0 16 5.21111421611455447276e-11
0 17 7.34257162326260528333e-12
0 18 8.20836088511320354356e-12
0 19 9.98447306156778715594e-13
0 20 -2.47017440805266291931e-12
0 21 8.41080968971383986282e-12
0 22 3.27150113065110628351e-12
0 23 3.48792363299443083510e-12
0 24 1.34882655066548017854e-12
0 25 2.22192309689399421372e-12
0 26 6.15266836243511190073e-13
0 27 6.35517272751092555945e-13
0 28 6.03055611547527423335e-13
0 29 1.20693119440839403527e-12
1 0 3.09376995649427433968e-11
1 1 1.60422030571156369889e-10
1 2 8.74067156238080021154e-12
1 3 9.87843102356817351387e-12
1 4 2.35523132356728421273e-11
1 5 7.81397994649729416726e-12
1 6 7.40577180607228328459e-12
1 7 4.07266592714515511210e-12
1 8 4.45411504055796956519e-12
1 9 3.33045852830561515561e-12
1 10 1.78141160001624785308e-12
1 11 1.52030705465404803408e-12
1 12 -1.10866796264355359626e-12
1 13 6.79262878887262606662e-13
1 14 9.52414250526400705072e-13
1 15 2.12152844748755042767e-11
1 16 1.22098570177934665281e-11
1 17 8.51356422151183261154e-12
1 18 -1.54112818345918139041e-12
1 19 3.17971445524296489344e-12
1 20 -1.49880215363308939665e-12
1 21 6.11449103848998446246e-12
1 22 1.97730752507418005480e-12
1 23 5.00464142834515917407e-12
1 24 1.79236743774669298655e-12
1 25 9.19180017569207690765e-13
1 26 1.32988792228406768509e-12
1 27 8.00541938032143248786e-13
1 28 1.60856208978611007558e-12
1 29 9.65518452494080029192e-13
2 0 1.03250335476064031627e-11
2 1 8.74067156238080021154e-12
2 2 7.63943480037888070651e-11
2 3 6.43328240978115265354e-12
2 4 8.18116692265520005094e-12
2 5 3.29678185570399988310e-12
2 6 5.89335819056927992253e-12
2 7 5.23411274747936031922e-12
2 8 2.56607316202207983969e-12
2 9 3.25963650883886391289e-12
2 10 1.48647520719728013155e-12
2 11 1.50155860923843201691e-12
2 12 9.09577930124732115768e-13
2 13 7.06084929470913605958e-13
2 14 2.22541758328739193346e-13
2 15 -7.72507315999728036746e-12
2 16 5.04846503727807907168e-12
2 17 5.84033436560016197460e-12
2 18 3.73233339228495918331e-12
2 19 3.36042811729855932070e-12
2 20 7.04252467325104053183e-12
2 21 2.34044224185812803300e-12
2 22 2.82759285377270382810e-12
2 23 6.24619734360160091325e-13
2 24 1.43202511333600062151e-12
2 25 7.46407541266000190892e-13
2 26 1.51288255006582888460e-12
2 27 4.70831659537071937755e-13
2 28 4.11594733808064042445e-13
2 29 7.77016772597774212419e-13
3 0 5.02319290695922294774e-12
3 1 9.87843102356817351387e-12
3 2 6.43328240978115265354e-12
3 3 4.23227279846354822144e-11
3 4 6.08188956773591090162e-12
3 5 4.93802379234614239073e-12
3 6 5.22940651677803962740e-12
3 7 1.64342266946794390484e-12
3 8 2.69366154799795648822e-12
3 9 1.56298391678761286124e-12
3 10 9.14863819472793473242e-13
3 11 5.78703976482132992959e-13
3 12 4.99592538465064759922e-13
3 13 -1.34426628987546078486e-13
3 14 6.03046595602245079528e-15
3 15 6.03243237706174377152e-12
3 16 -2.73483460983126039131e-13
3 17 2.76502770968282748314e-12
3 18 -8.12918226507458834239e-13
3 19 -9.87199817992914590489e-15
3 20 1.95135969483932416767e-13
3 21 7.03414934562368575758e-13
3 22 -5.87658887217716493714e-14
3 23 9.21446449312619420811e-13
3 24 1.56022201538121137735e-12
3 25 4.63562239248751878144e-13
3 26 8.86353842744155193045e-13
3 27 4.99105502189519018846e-13
3 28 3.36193903606551075346e-13
3 29 5.36367017748406619739e-13
4 0 2.45595435789525688829e-11
4 1 2.35523132356728421273e-11
4 2 8.18116692265520005094e-12
4 3 6.08188956773591090162e-12
4 4 3.18393507223615806632e-11
4 5 7.51189523680500431112e-12
4 6 4.73774700746914564947e-12
4 7 2.13951020962216408951e-12
4 8 2.44884097879015333172e-12
4 9 1.45649053966242752683e-12
4 10 6.79036147532181566793e-13
4 11 4.78921560950511924012e-13
4 12 1.49007580182885619394e-13
4 13 1.31926549570310344625e-13
4 14 -1.65835700681549816082e-13
4 15 -9.41459158273364261551e-12
4 16 2.10363422727264150306e-11
4 17 1.91249844617509836249e-12
4 18 -5.50499049845506030865e-13
4 19 2.20360812122424308193e-13
4 20 7.19787290200086100660e-13
4 21 1.16608345465022359872e-12
4 22 1.39620627663286688392e-12
4 23 1.77795930879224069083e-12
4 24 2.16207279466473745059e-12
4 25 8.25540582967541654489e-13
4 26 6.12207928448046632801e-13
4 27 3.09103554312507128383e-13
4 28 4.42112123164139966278e-13
4 29 5.18043080890035618410e-13
5 0 1.59671817943402259325e-11
5 1 7.81397994649729416726e-12
5 2 3.29678185570399988310e-12
5 3 4.93802379234614239073e-12
5 4 7.51189523680500431112e-12
5 5 1.47991932382911755594e-11
5 6 3.17917431292875636655e-12
5 7 2.09491925601860985355e-12
5 8 1.98416769781061074231e-12
5 9 9.03984090387188592889e-13
5 10 5.77656716680547293774e-13
5 11 8.42108735400159844775e-14
5 12 -8.23118558981490060371e-14
5 13 -2.21173043434903201773e-13
5 14 -2.16350857256616526143e-13
5 15 -4.45363818620637449963e-12
5 16 3.89144752354134951441e-12
5 17 -1.08794267024870711181e-12
5 18 7.69955189156367715204e-13
5 19 7.94556502288367394791e-13
5 20 -1.66667317216437116302e-12
5 21 -3.30432514496382634916e-14
5 22 2.64785384661081795042e-13
5 23 1.03242897879044195308e-12
5 24 1.07266152324049764386e-12
5 25 9.36173034667987406467e-13
5 26 4.55557815292312926345e-13
5 27 2.97381600800350613358e-13
5 28 3.06253536897784549282e-13
5 29 4.81758378349774751531e-13
6 0 5.68927541859838901055e-12
6 1 7.40577180607228328459e-12
6 2 5.89335819056927992253e-12
6 3 5.22940651677803962740e-12
6 4 4.73774700746914564947e-12
6 5 3.17917431292875636655e-12
6 6 7.43003359772949469112e-12
6 7 2.90285156062369990413e-12
6 8 1.92060319211247818204e-12
6 9 1.35007707058449834537e-12
6 10 9.85355713017458324365e-13
6 11 4.80288702287804892714e-13
6 12 4.66273788332428904586e-13
6 13 8.51177164744406278136e-14
6 14 -4.56380879565449899998e-14
6 15 6.28135643881323400895e-13
6 16 1.55174672519350882146e-12
6 17 9.32985340848052132073e-14
6 18 1.73114776380730202941e-13
6 19 1.09998196496755998733e-12
6 20 -2.10386131316790354666e-13
6 21 5.01804885305559544056e-13
6 22 3.91993657811406823053e-13
6 23 2.28387889595616836886e-13
6 24 9.27216457730438358010e-13
6 25 4.92860882084834341467e-13
6 26 4.45299958138905708771e-13
6 27 3.24882116091961615517e-13
6 28 1.80265167356563277565e-13
6 29 3.32367185789458013202e-13
7 0 5.00942678135023340016e-12
7 1 4.07266592714515511210e-12
7 2 5.23411274747936031922e-12
7 3 1.64342266946794390484e-12
7 4 2.13951020962216408951e-12
7 5 2.09491925601860985355e-12
7 6 2.90285156062369990413e-12
7 7 4.04635460994471171562e-12
7 8 1.49309280830046487730e-12
7 9 1.12087684500060738228e-12
7 10 6.05114534694604762471e-13
7 11 5.79475096706617619631e-13
7 12 4.04760054648798676053e-13
7 13 1.68794073271852118936e-13
7 14 1.13519628858800589884e-13
7 15 1.21869726714387019587e-12
7 16 1.76462995473103477060e-12
7 17 1.45590141386174314884e-12
7 18 4.75946857603150361421e-13
7 19 9.27235741956840414517e-13
7 20 2.54490974328610925789e-13
7 21 2.66659610555687660842e-13
7 22 -8.64965994346446038676e-15
7 23 -7.70845019791047235324e-15
7 24 3.88603792288905353783e-13
7 25 1.33810016356860740690e-13
7 26 3.13732862948756694044e-13
7 27 2.54508259608795146102e-13
7 28 1.54478019003360217854e-13
7 29 1.68169589965763906184e-13
8 0 6.85430020800470201320e-12
8 1 4.45411504055796956519e-12
8 2 2.56607316202207983969e-12
8 3 2.69366154799795648822e-12
8 4 2.44884097879015333172e-12
8 5 1.98416769781061074231e-12
8 6 1.92060319211247818204e-12
8 7 1.49309280830046487730e-12
8 8 3.48427592786031002418e-12
8 9 1.39886472225600306399e-12
8 10 8.08150921166205343131e-13
8 11 3.86166313759548838878e-13
8 12 3.68072845385034957417e-13
8 13 1.41067376826660284006e-13
8 14 6.45184146048014751456e-14
8 15 2.24794207847178991816e-12
8 16 1.71670195886398349465e-12
8 17 1.27644496554747110400e-12
8 18 6.61214788499355554725e-13
8 19 -9.81733756845897798846e-14
8 20 2.18634735389877561842e-13
8 21 4.93324453291465057707e-13
8 22 5.61723572363970366340e-13
8 23 1.70048905171609817522e-13
8 24 2.97540829759360393553e-13
8 25 2.10154697376285414290e-13
8 26 3.11742519247301632967e-13
8 27 2.18316528346535581176e-13
8 28 2.68406787912016197079e-13
8 29 2.50414358465239794657e-13
9 0 1.67746304591257096001e-12
9 1 3.33045852830561515561e-12
9 2 3.25963650883886391289e-12
9 3 1.56298391678761286124e-12
9 4 1.45649053966242752683e-12
9 5 9.03984090387188592889e-13
9 6 1.35007707058449834537e-12
9 7 1.12087684500060738228e-12
9 8 1.39886472225600306399e-12
9 9 1.98281486445257002380e-12
9 10 8.39959210231400359190e-13
9 11 5.55748739345307779475e-13
9 12 3.94323649831257595274e-13
9 13 1.19402888252227822302e-13
9 14 7.08742018323795463310e-14
9 15 -5.60365808807948574186e-13
9 16 5.96463092185123050039e-13
9 17 2.60318298418081826769e-13
9 18 -3.40298607385525996285e-13
9 19 3.15966540603892392387e-13
9 20 7.28213816775613952643e-13
9 21 4.77053896484972842456e-14
9 22 5.48798365949333367883e-13
9 23 1.26261010744528579946e-13
9 24 3.38507748706628481942e-14
9 25 -9.89365788209308935992e-14
9 26 1.64148295949687553225e-13
9 27 1.33425760909886783033e-13
9 28 1.95722790278340205665e-13
9 29 2.06149136923762394670e-13
10 0 -3.18446490731285706023e-13
10 1 1.78141160001624785308e-12
10 2 1.48647520719728013155e-12
10 3 9.14863819472793473242e-13
10 4 6.79036147532181566793e-13
10 5 5.77656716680547293774e-13
10 6 9.85355713017458324365e-13
10 7 6.05114534694604762471e-13
10 8 8.08150921166205343131e-13
10 9 8.39959210231400359190e-13
10 10 1.04851100315475771738e-12
10 11 5.36227776976920018335e-13
10 12 3.42760191393888365344e-13
10 13 2.31331839715823581572e-13
10 14 1.47551510150270965161e-13
10 15 9.33333508199328436422e-14
10 16 1.90115381462631462860e-12
10 17 1.35003702832902398897e-13
10 18 -2.35135431087531947125e-13
10 19 1.49418210296143498288e-13
10 20 2.99605157512294531487e-13
10 21 7.00496529374149892999e-14
10 22 1.90775987375208871105e-13
10 23 3.93839505607353513144e-14
10 24 7.28378559094768887732e-14
10 25 -7.66465652839223365480e-14
10 26 -3.60483786998349577592e-14
10 27 3.52682011831400983458e-14
10 28 1.14277797997328650780e-13
10 29 9.29954606375485403287e-14
11 0 -1.12205697934575524767e-13
11 1 1.52030705465404803408e-12
11 2 1.50155860923843201691e-12
11 3 5.78703976482132992959e-13
11 4 4.78921560950511924012e-13
11 5 8.42108735400159844775e-14
11 6 4.80288702287804892714e-13
11 7 5.79475096706617619631e-13
11 8 3.86166313759548838878e-13
11 9 5.55748739345307779475e-13
11 10 5.36227776976920018335e-13
11 11 7.41913185572511388938e-13
11 12 4.39565278424286168118e-13
11 13 2.50339458851302243012e-13
11 14 1.34367565563709491346e-13
11 15 -3.40001950057439832735e-14
11 16 1.19975060214473145686e-12
11 17 6.95358493323376541804e-14
11 18 1.50995523317609705770e-13
11 19 6.87417848620289682213e-13
11 20 4.41261382945531251803e-13
11 21 -4.82032908554779304154e-14
11 22 6.17452580032806869027e-14
11 23 2.28047153366893425266e-13
11 24 5.76225975589648165247e-14
11 25 -1.01119161304209600292e-13
11 26 2.87057702530758390645e-14
11 27 -5.68326437511492896633e-14
11 28 -6.42051366695551834905e-15
11 29 7.24923356648845017847e-14
12 0 7.74843609760408934994e-13
12 1 -1.10866796264355359626e-12
12 2 9.09577930124732115768e-13
12 3 4.99592538465064759922e-13
12 4 1.49007580182885619394e-13
12 5 -8.23118558981490060371e-14
12 6 4.66273788332428904586e-13
12 7 4.04760054648798676053e-13
12 8 3.68072845385034957417e-13
12 9 3.94323649831257595274e-13
12 10 3.42760191393888365344e-13
12 11 4.39565278424286168118e-13
12 12 6.69801536219970225445e-13
12 13 3.38587583929460643466e-13
12 14 1.48676160964061750743e-13
12 15 -1.13114143348427620957e-13
12 16 -1.08281281710439772507e-13
12 17 2.01323521600057622469e-13
12 18 5.57906454496261957198e-13
12 19 9.57249778194716758734e-14
12 20 3.72031030894152616250e-13
12 21 -1.91365892078693385215e-13
12 22 1.00890547655968143502e-14
12 23 -8.16522908821733895137e-15
12 24 1.77855838799005079442e-15
12 25 -1.03614571656659937939e-13
12 26 -1.92418047034392492922e-14
12 27 -2.53151368693550174342e-14
12 28 -9.17732711518073649408e-14
12 29 1.06949270214283184237e-15
13 0 -3.95100597775936803910e-13
13 1 6.79262878887262606662e-13
13 2 7.06084929470913605958e-13
13 3 -1.34426628987546078486e-13
13 4 1.31926549570310344625e-13
13 5 -2.21173043434903201773e-13
13 6 8.51177164744406278136e-14
13 7 1.68794073271852118936e-13
13 8 1.41067376826660284006e-13
13 9 1.19402888252227822302e-13
13 10 2.31331839715823581572e-13
13 11 2.50339458851302243012e-13
13 12 3.38587583929460643466e-13
13 13 4.37094606416669716072e-13
13 14 2.39752001525817445426e-13
13 15 1.55094433400668332338e-12
13 16 4.38006940316885540984e-13
13 17 3.38509276996593444842e-13
13 18 1.44841645549025163499e-14
13 19 2.03815368836199662868e-13
13 20 1.58536713292623551640e-13
13 21 4.94354202297401631240e-14
13 22 -5.63835970692406988066e-14
13 23 -1.97231468943048549724e-14
13 24 4.77497321049430870147e-15
13 25 -1.04720886214882491134e-13
13 26 2.51240078128513193885e-14
13 27 -8.00969567028086284265e-15
13 28 -3.57897973763502056206e-14
13 29 -6.45950198009290803721e-14
14 0 2.53818431966599606535e-13
14 1 9.52414250526400705072e-13
14 2 2.22541758328739193346e-13
14 3 6.03046595602245079528e-15
14 4 -1.65835700681549816082e-13
14 5 -2.16350857256616526143e-13
14 6 -4.56380879565449899998e-14
14 7 1.13519628858800589884e-13
14 8 6.45184146048014751456e-14
14 9 7.08742018323795463310e-14
14 10 1.47551510150270965161e-13
14 11 1.34367565563709491346e-13
14 12 1.48676160964061750743e-13
14 13 2.39752001525817445426e-13
14 14 4.19758362999692804973e-13
14 15 2.42449184836953942712e-13
14 16 8.12951948136891688791e-13
14 17 2.74503922104379681712e-13
14 18 3.31094697933561559669e-13
14 19 -2.39006139324745436848e-13
14 20 2.71002361826046070705e-13
14 21 8.68473867566434164895e-14
14 22 1.77603668855320370577e-14
14 23 -1.33916099963821062882e-14
14 24 -1.55567506244023929904e-14
14 25 -9.42996999019020066965e-14
14 26 2.14091799443024723648e-14
14 27 4.11606753465138924720e-15
14 28 3.90684302342774038447e-14
14 29 -4.34106366651622145529e-14
15 0 -3.51828534402858356967e-11
15 1 2.12152844748755042767e-11
15 2 -7.72507315999728036746e-12
15 3 6.03243237706174377152e-12
15 4 -9.41459158273364261551e-12
15 5 -4.45363818620637449963e-12
15 6 6.28135643881323400895e-13
15 7 1.21869726714387019587e-12
15 8 2.24794207847178991816e-12
15 9 -5.60365808807948574186e-13
15 10 9.33333508199328436422e-14
15 11 -3.40001950057439832735e-14
15 12 -1.13114143348427620957e-13
15 13 1.55094433400668332338e-12
15 14 2.42449184836953942712e-13
15 15 2.18290325519136100012e-10
15 16 1.04675684699555181222e-11
15 17 -1.58943340569741718948e-11
15 18 7.57779845466593175914e-13
15 19 2.13910801960939342824e-12
15 20 -1.94714596038626871697e-12
15 21 3.11879767266466987810e-12
15 22 1.40365545730877432241e-12
15 23 3.13507661163063001531e-12
15 24 3.64009131089806088422e-13
15 25 1.46308843861897269904e-12
15 26 -1.60222446824850682716e-13
15 27 1.32581831484393292561e-13
15 28 -3.33056834493600490545e-13
15 29 -2.11827704798683525029e-13
16 0 5.21111421611455447276e-11
16 1 1.22098570177934665281e-11
16 2 5.04846503727807907168e-12
16 3 -2.73483460983126039131e-13
16 4 2.10363422727264150306e-11
16 5 3.89144752354134951441e-12
16 6 1.55174672519350882146e-12
16 7 1.76462995473103477060e-12
16 8 1.71670195886398349465e-12
16 9 5.96463092185123050039e-13
16 10 1.90115381462631462860e-12
16 11 1.19975060214473145686e-12
16 12 -1.08281281710439772507e-13
16 13 4.38006940316885540984e-13
16 14 8.12951948136891688791e-13
16 15 1.04675684699555181222e-11
16 16 1.89500615767372395473e-10
16 17 1.14093680562860697712e-12
16 18 -2.93621436901959420040e-12
16 19 3.31855282212136072477e-13
16 20 -1.30120734969656744323e-12
16 21 2.87820045078773792221e-12
16 22 8.65886948240656928683e-14
16 23 3.77668005194193578270e-12
16 24 1.10702189981295999257e-12
16 25 5.47791458404922185422e-13
16 26 -1.44302050478326875706e-12
16 27 -1.25906940875467670855e-13
16 28 5.44374789987767572146e-13
16 29 7.40424247744461252244e-13
17 0 7.34257162326260528333e-12
17 1 8.51356422151183261154e-12
17 2 5.84033436560016197460e-12
17 3 2.76502770968282748314e-12
17 4 1.91249844617509836249e-12
17 5 -1.08794267024870711181e-12
17 6 9.32985340848052132073e-14
17 7 1.45590141386174314884e-12
17 8 1.27644496554747110400e-12
17 9 2.60318298418081826769e-13
17 10 1.35003702832902398897e-13
17 11 6.95358493323376541804e-14
17 12 2.01323521600057622469e-13
17 13 3.38509276996593444842e-13
17 14 2.74503922104379681712e-13
17 15 -1.58943340569741718948e-11
17 16 1.14093680562860697712e-12
17 17 6.80513051228335008533e-11
17 18 -6.95756678161284811569e-12
17 19 3.05158776821712710904e-13
17 20 -2.86621401725542575397e-13
17 21 2.19744917413618071901e-12
17 22 1.95121148961134233797e-12
17 23 -6.24222923517177588024e-13
17 24 -2.71033644991016781295e-13
17 25 5.55025257528598474736e-13
17 26 4.21713165024325195557e-13
17 27 4.80093684115383865090e-13
17 28 2.78775695224382079673e-13
17 29 -2.67306485605548835597e-13
18 0 8.20836088511320354356e-12
18 1 -1.54112818345918139041e-12
18 2 3.73233339228495918331e-12
18 3 -8.12918226507458834239e-13
18 4 -5.50499049845506030865e-13
18 5 7.69955189156367715204e-13
18 6 1.73114776380730202941e-13
18 7 4.75946857603150361421e-13
18 8 6.61214788499355554725e-13
18 9 -3.40298607385525996285e-13
18 10 -2.35135431087531947125e-13
18 11 1.50995523317609705770e-13
18 12 5.57906454496261957198e-13
18 13 1.44841645549025163499e-14
18 14 3.31094697933561559669e-13
18 15 7.57779845466593175914e-13
18 16 -2.93621436901959420040e-12
18 17 -6.95756678161284811569e-12
18 18 2.91392252850245583484e-11
18 19 9.94436492445647192138e-13
18 20 -1.28485806163631437052e-13
18 21 -8.69194264764453063935e-13
18 22 3.73386783447662273727e-13
18 23 -8.68785371762912413384e-13
18 24 5.23191393946994205889e-13
18 25 -4.05846216329083797182e-13
18 26 2.21789282135290576820e-13
18 27 -1.64311667575741617170e-14
18 28 -1.04041644227298946419e-13
18 29 1.95297126318912089614e-13
19 0 9.98447306156778715594e-13
19 1 3.17971445524296489344e-12
19 2 3.36042811729855932070e-12
19 3 -9.87199817992914590489e-15
19 4 2.20360812122424308193e-13
19 5 7.94556502288367394791e-13
19 6 1.09998196496755998733e-12
19 7 9.27235741956840414517e-13
19 8 -9.81733756845897798846e-14
19 9 3.15966540603892392387e-13
19 10 1.49418210296143498288e-13
19 11 6.87417848620289682213e-13
19 12 9.57249778194716758734e-14
19 13 2.03815368836199662868e-13
19 14 -2.39006139324745436848e-13
19 15 2.13910801960939342824e-12
19 16 3.31855282212136072477e-13
19 17 3.05158776821712710904e-13
19 18 9.94436492445647192138e-13
19 19 2.09576435090644531081e-11
19 20 -8.67835021973142293576e-14
19 21 -8.91338947243939733504e-13
19 22 1.99824638567523081151e-13
19 23 8.92718638119521703786e-13
19 24 4.41400615895479143554e-13
19 25 -1.62904029503040537231e-13
19 26 -3.59463929359906146491e-14
19 27 -3.40776728027834366440e-14
19 28 -3.74039990830172128469e-13
19 29 -1.69071793588306264943e-13
20 0 -2.47017440805266291931e-12
20 1 -1.49880215363308939665e-12
20 2 7.04252467325104053183e-12
20 3 1.95135969483932416767e-13
20 4 7.19787290200086100660e-13
20 5 -1.66667317216437116302e-12
20 6 -2.10386131316790354666e-13
20 7 2.54490974328610925789e-13
20 8 2.18634735389877561842e-13
20 9 7.28213816775613952643e-13
20 10 2.99605157512294531487e-13
20 11 4.41261382945531251803e-13
20 12 3.72031030894152616250e-13
20 13 1.58536713292623551640e-13
20 14 2.71002361826046070705e-13
20 15 -1.94714596038626871697e-12
20 16 -1.30120734969656744323e-12
20 17 -2.86621401725542575397e-13
20 18 -1.28485806163631437052e-13
20 19 -8.67835021973142293576e-14
20 20 1.12380508423351463804e-11
20 21 9.57341172907896763571e-14
20 22 1.09008956237904018631e-12
20 23 -3.00130930797503414027e-13
20 24 3.64378030727203508702e-13
20 25 -7.86058442250974039837e-14
20 26 9.11778707864749491072e-14
20 27 -1.90849182023964380572e-13
20 28 -1.23691743839901388705e-13
20 29 7.65568480533539986399e-14
21 0 8.41080968971383986282e-12
21 1 6.11449103848998446246e-12
21 2 2.34044224185812803300e-12
21 3 7.03414934562368575758e-13
21 4 1.16608345465022359872e-12
21 5 -3.30432514496382634916e-14
21 6 5.01804885305559544056e-13
21 7 2.66659610555687660842e-13
21 8 4.93324453291465057707e-13
21 9 4.77053896484972842456e-14
21 10 7.00496529374149892999e-14
21 11 -4.82032908554779304154e-14
21 12 -1.91365892078693385215e-13
21 13 4.94354202297401631240e-14
21 14 8.68473867566434164895e-14
21 15 3.11879767266466987810e-12
21 16 2.87820045078773792221e-12
21 17 2.19744917413618071901e-12
21 18 -8.69194264764453063935e-13
21 19 -8.91338947243939733504e-13
21 20 9.57341172907896763571e-14
21 21 5.60579207155959555937e-12
21 22 8.87563766520743464151e-13
21 23 -2.09681313814307853633e-14
21 24 3.36467515109213315091e-13
21 25 2.24811448553603039865e-13
21 26 1.06980874459103133821e-13
21 27 1.50016779925882516920e-13
21 28 2.17763058747581987840e-13
21 29 4.62305020603222182705e-14
22 0 3.27150113065110628351e-12
22 1 1.97730752507418005480e-12
22 2 2.82759285377270382810e-12
22 3 -5.87658887217716493714e-14
22 4 1.39620627663286688392e-12
22 5 2.64785384661081795042e-13
22 6 3.91993657811406823053e-13
22 7 -8.64965994346446038676e-15
22 8 5.61723572363970366340e-13
22 9 5.48798365949333367883e-13
22 10 1.90775987375208871105e-13
22 11 6.17452580032806869027e-14
22 12 1.00890547655968143502e-14
22 13 -5.63835970692406988066e-14
22 14 1.77603668855320370577e-14
22 15 1.40365545730877432241e-12
22 16 8.65886948240656928683e-14
22 17 1.95121148961134233797e-12
22 18 3.73386783447662273727e-13
22 19 1.99824638567523081151e-13
22 20 1.09008956237904018631e-12
22 21 8.87563766520743464151e-13
22 22 3.39427004961102423811e-12
22 23 1.87275720647093334995e-13
22 24 3.75621022906629279986e-13
22 25 -2.07211170991435825030e-15
22 26 2.93586020281527517364e-13
22 27 6.17988456568902806834e-14
22 28 1.80113673620387065701e-13
22 29 7.08294342124707112680e-14
23 0 3.48792363299443083510e-12
23 1 5.00464142834515917407e-12
23 2 6.24619734360160091325e-13
23 3 9.21446449312619420811e-13
23 4 1.77795930879224069083e-12
23 5 1.03242897879044195308e-12
23 6 2.28387889595616836886e-13
23 7 -7.70845019791047235324e-15
23 8 1.70048905171609817522e-13
23 9 1.26261010744528579946e-13
23 10 3.93839505607353513144e-14
23 11 2.28047153366893425266e-13
23 12 -8.16522908821733895137e-15
23 13 -1.97231468943048549724e-14
23 14 -1.33916099963821062882e-14
23 15 3.13507661163063001531e-12
23 16 3.77668005194193578270e-12
23 17 -6.24222923517177588024e-13
23 18 -8.68785371762912413384e-13
23 19 8.92718638119521703786e-13
23 20 -3.00130930797503414027e-13
23 21 -2.09681313814307853633e-14
23 22 1.87275720647093334995e-13
23 23 1.65616051165280284460e-12
23 24 2.55254777347163487271e-13
23 25 1.76765110256373783660e-13
23 26 6.00722561098482633476e-14
23 27 -4.72616079196134577704e-14
23 28 -5.00093880605199534428e-14
23 29 3.81705124783450509014e-14
24 0 1.34882655066548017854e-12
24 1 1.79236743774669298655e-12
24 2 1.43202511333600062151e-12
24 3 1.56022201538121137735e-12
24 4 2.16207279466473745059e-12
24 5 1.07266152324049764386e-12
24 6 9.27216457730438358010e-13
24 7 3.88603792288905353783e-13
24 8 2.97540829759360393553e-13
24 9 3.38507748706628481942e-14
24 10 7.28378559094768887732e-14
24 11 5.76225975589648165247e-14
24 12 1.77855838799005079442e-15
24 13 4.77497321049430870147e-15
24 14 -1.55567506244023929904e-14
24 15 3.64009131089806088422e-13
24 16 1.10702189981295999257e-12
24 17 -2.71033644991016781295e-13
24 18 5.23191393946994205889e-13
24 19 4.41400615895479143554e-13
24 20 3.64378030727203508702e-13
24 21 3.36467515109213315091e-13
24 22 3.75621022906629279986e-13
24 23 2.55254777347163487271e-13
24 24 1.07439126574052765995e-12
24 25 2.53059640973828868615e-13
24 26 1.27816095703772608143e-13
24 27 4.97903466948177762654e-14
24 28 1.09564953829320473767e-14
24 29 3.68474108205354326198e-14
25 0 2.22192309689399421372e-12
25 1 9.19180017569207690765e-13
25 2 7.46407541266000190892e-13
25 3 4.63562239248751878144e-13
25 4 8.25540582967541654489e-13
25 5 9.36173034667987406467e-13
25 6 4.92860882084834341467e-13
25 7 1.33810016356860740690e-13
25 8 2.10154697376285414290e-13
25 9 -9.89365788209308935992e-14
25 10 -7.66465652839223365480e-14
25 11 -1.01119161304209600292e-13
25 12 -1.03614571656659937939e-13
25 13 -1.04720886214882491134e-13
25 14 -9.42996999019020066965e-14
25 15 1.46308843861897269904e-12
25 16 5.47791458404922185422e-13
25 17 5.55025257528598474736e-13
25 18 -4.05846216329083797182e-13
25 19 -1.62904029503040537231e-13
25 20 -7.86058442250974039837e-14
25 21 2.24811448553603039865e-13
25 22 -2.07211170991435825030e-15
25 23 1.76765110256373783660e-13
25 24 2.53059640973828868615e-13
25 25 5.37706468801973760313e-13
25 26 5.69115337099774675475e-14
25 27 2.87972034261857009315e-14
25 28 5.36629535598785865967e-15
25 29 3.89136880278558589184e-14
26 0 6.15266836243511190073e-13
26 1 1.32988792228406768509e-12
26 2 1.51288255006582888460e-12
26 3 8.86353842744155193045e-13
26 4 6.12207928448046632801e-13
26 5 4.55557815292312926345e-13
26 6 4.45299958138905708771e-13
26 7 3.13732862948756694044e-13
26 8 3.11742519247301632967e-13
26 9 1.64148295949687553225e-13
26 10 -3.60483786998349577592e-14
26 11 2.87057702530758390645e-14
26 12 -1.92418047034392492922e-14
26 13 2.51240078128513193885e-14
26 14 2.14091799443024723648e-14
26 15 -1.60222446824850682716e-13
26 16 -1.44302050478326875706e-12
26 17 4.21713165024325195557e-13
26 18 2.21789282135290576820e-13
26 19 -3.59463929359906146491e-14
26 20 9.11778707864749491072e-14
26 21 1.06980874459103133821e-13
26 22 2.93586020281527517364e-13
26 23 6.00722561098482633476e-14
26 24 1.27816095703772608143e-13
26 25 5.69115337099774675475e-14
26 26 4.19980347196266006358e-13
26 27 4.75711782225422892284e-14
26 28 2.99243136101210095389e-14
26 29 3.08445858667024167608e-14
27 0 6.35517272751092555945e-13
27 1 8.00541938032143248786e-13
27 2 4.70831659537071937755e-13
27 3 4.99105502189519018846e-13
27 4 3.09103554312507128383e-13
27 5 2.97381600800350613358e-13
27 6 3.24882116091961615517e-13
27 7 2.54508259608795146102e-13
27 8 2.18316528346535581176e-13
27 9 1.33425760909886783033e-13
27 10 3.52682011831400983458e-14
27 11 -5.68326437511492896633e-14
27 12 -2.53151368693550174342e-14
27 13 -8.00969567028086284265e-15
27 14 4.11606753465138924720e-15
27 15 1.32581831484393292561e-13
27 16 -1.25906940875467670855e-13
27 17 4.80093684115383865090e-13
27 18 -1.64311667575741617170e-14
27 19 -3.40776728027834366440e-14
27 20 -1.90849182023964380572e-13
27 21 1.50016779925882516920e-13
27 22 6.17988456568902806834e-14
27 23 -4.72616079196134577704e-14
27 24 4.97903466948177762654e-14
27 25 2.87972034261857009315e-14
27 26 4.75711782225422892284e-14
27 27 2.20994909957212525255e-13
27 28 7.02579619801337777041e-14
27 29 2.98979915041003122572e-14
28 0 6.03055611547527423335e-13
28 1 1.60856208978611007558e-12
28 2 4.11594733808064042445e-13
28 3 3.36193903606551075346e-13
28 4 4.42112123164139966278e-13
28 5 3.06253536897784549282e-13
28 6 1.80265167356563277565e-13
28 7 1.54478019003360217854e-13
28 8 2.68406787912016197079e-13
28 9 1.95722790278340205665e-13
28 10 1.14277797997328650780e-13
28 11 -6.42051366695551834905e-15
28 12 -9.17732711518073649408e-14
28 13 -3.57897973763502056206e-14
28 14 3.90684302342774038447e-14
28 15 -3.33056834493600490545e-13
28 16 5.44374789987767572146e-13
28 17 2.78775695224382079673e-13
28 18 -1.04041644227298946419e-13
28 19 -3.74039990830172128469e-13
28 20 -1.23691743839901388705e-13
28 21 2.17763058747581987840e-13
28 22 1.80113673620387065701e-13
28 23 -5.00093880605199534428e-14
28 24 1.09564953829320473767e-14
28 25 5.36629535598785865967e-15
28 26 2.99243136101210095389e-14
28 27 7.02579619801337777041e-14
28 28 1.99455704939483639921e-13
28 29 5.79314304177950425045e-14
29 0 1.20693119440839403527e-12
29 1 9.65518452494080029192e-13
29 2 7.77016772597774212419e-13
29 3 5.36367017748406619739e-13
29 4 5.18043080890035618410e-13
29 5 4.81758378349774751531e-13
29 6 3.32367185789458013202e-13
29 7 1.68169589965763906184e-13
29 8 2.50414358465239794657e-13
29 9 2.06149136923762394670e-13
29 10 9.29954606375485403287e-14
29 11 7.24923356648845017847e-14
29 12 1.06949270214283184237e-15
29 13 -6.45950198009290803721e-14
29 14 -4.34106366651622145529e-14
29 15 -2.11827704798683525029e-13
29 16 7.40424247744461252244e-13
29 17 -2.67306485605548835597e-13
29 18 1.95297126318912089614e-13
29 19 -1.69071793588306264943e-13
29 20 7.65568480533539986399e-14
29 21 4.62305020603222182705e-14
29 22 7.08294342124707112680e-14
29 23 3.81705124783450509014e-14
29 24 3.68474108205354326198e-14
29 25 3.89136880278558589184e-14
29 26 3.08445858667024167608e-14
29 27 2.98979915041003122572e-14
29 28 5.79314304177950425045e-14
29 29 1.66346867609023850866e-13


==> anc/im3shape_xi_cov_tomo.dat <==
# i j cov
# order is xi+_0,xi+_1,...,xi-_0,xi-_1,.... from small scales to large in each
# tomo bins are in c order (i.e. 0,0 0,1 0,2 1,0 1,2 2,2) w/ internal order as above
0 0 3.14199020893927458666e-10
0 1 3.46076276219511676330e-11
0 2 9.40755211435212347266e-12
0 3 3.70927286489923740978e-12
0 4 -1.12217171181117984864e-14
0 5 5.28460391591277591090e-13
0 6 3.69394517991818706261e-11
0 7 -1.12523086454634957207e-11
0 8 -4.03489725098725392573e-12
0 9 5.02639194596486743467e-12
0 10 -4.29282263886535105052e-13
0 11 2.32237709458749147569e-12
0 12 1.87197766627749350871e-11
0 13 1.17336631188475914491e-12
0 14 1.37304441604123704016e-12
0 15 2.61815095566642978622e-12
0 16 -9.08162469356428150751e-13
0 17 -2.93625848962731071344e-13
0 18 -5.90770418291828834390e-13
0 19 3.63528868265472059863e-13
0 20 9.48389010178256487885e-13
0 21 -1.30761999380733863371e-12
0 22 1.04995939506662309288e-12
0 23 2.11558573439361513498e-12
0 24 4.32247648084747283439e-11
0 25 9.81318281165919797152e-12
0 26 1.33160935059785569911e-11
0 27 7.73390378421453933765e-12
0 28 1.56218280058576879338e-12
0 29 7.25474220757944434212e-13
0 30 7.37938708361928059869e-11
0 31 -2.84158867503668498985e-12
0 32 3.87299099300150333512e-12
0 33 -1.24841832003383872023e-12
0 34 -9.74853789567679124721e-14
0 35 9.61767864032907875414e-13
0 36 -1.61561106809234406648e-11
0 37 3.52276991664259754408e-12
0 38 7.57416589985611609527e-12
0 39 -7.29104662056380027233e-13
0 40 5.67849186037813656326e-13
0 41 -4.67992618722025508231e-13
0 42 -7.98023200652975987653e-12
0 43 1.49754549493355037609e-11
0 44 6.24911450729494902784e-12
0 45 6.42122932449567938862e-14
0 46 -6.34040328959075918236e-13
0 47 7.18717365480876081967e-13
0 48 5.29735316155501058038e-11
0 49 3.31527243858177943634e-12
0 50 4.85736582273708056891e-12
0 51 1.53471420491471121107e-12
0 52 -2.14615250174597261659e-12
0 53 5.62070270226858182079e-13
0 54 -3.67277365787514143395e-11
0 55 -7.53261319225344627252e-13
0 56 6.02537218049058725918e-12
0 57 1.99103640431279966348e-12
0 58 -4.16691076821539472255e-14
0 59 1.36432871546682823313e-12
0 60 3.04690104054778709961e-11
0 61 1.10918348578708367628e-11
0 62 4.44375592603553522130e-13
0 63 7.64047326992173135283e-12
0 64 -9.55990346700795830756e-13
0 65 3.62802313368552962747e-12
0 66 4.06789518838755497501e-11
0 67 2.11735034662291941268e-11
0 68 -9.04545388382866731403e-12
0 69 5.07299842994092003312e-12
0 70 1.11794083999963364604e-12
0 71 3.31761243474308464779e-14
1 0 3.46076276219511676330e-11
1 1 6.25585258926553668755e-11
1 2 3.05766602724292523557e-12
1 3 4.98968240656928381582e-13
1 4 3.56951352584718311525e-13
1 5 -3.04466649122204707587e-13
1 6 6.05799439857565661401e-12
1 7 -1.87304819102913624021e-13
1 8 -1.50835389026217836238e-12
1 9 3.77001632965425937198e-12
1 10 5.57411636697905801306e-13
1 11 3.04461411038362067891e-13
1 12 3.11958682596611890831e-12
1 13 2.42909316708683878688e-12
1 14 4.19908644286935496446e-12
1 15 -5.76192460977250055721e-14
1 16 8.80153124293671492142e-13
1 17 -4.21264416058959062104e-13
1 18 1.35585060630086380238e-11
1 19 -5.24498078199995431491e-12
1 20 1.80847700555056736880e-12
1 21 9.48761255247981160228e-13
1 22 7.03315608219635142107e-13
1 23 3.62060254247245912137e-13
1 24 1.34052594146550092990e-11
1 25 9.85816444771824390431e-12
1 26 3.65685277593866349575e-12
1 27 1.58389750305075914518e-13
1 28 3.41553171455408854853e-13
1 29 -6.30300103506666288497e-14
1 30 1.75606736282550839545e-11
1 31 -1.54732583578331775536e-12
1 32 1.55711681860877740320e-12
1 33 4.15078749302172047623e-13
1 34 -3.80271970934569689525e-13
1 35 -2.08520247698589889570e-13
1 36 1.96155446011234397835e-11
1 37 4.45101228552940671982e-12
1 38 3.91814338487642224466e-12
1 39 1.02595048688261666930e-12
1 40 1.09912208841517342365e-12
1 41 -4.51525030893620365453e-13
1 42 -1.18448808932801054951e-11
1 43 4.83212890823992544264e-12
1 44 -3.36909672183181462746e-12
1 45 -1.71679813342005325246e-12
1 46 -1.38869642161458955238e-12
1 47 9.93823211140976041291e-14
1 48 4.83571602005190094095e-12
1 49 1.11207805029975014832e-11
1 50 3.66152324703445470287e-12
1 51 8.32463165523729322547e-13
1 52 -1.38713981408720124492e-13
1 53 2.12228348558764305423e-13
1 54 4.40263375007227726490e-12
1 55 2.80238665579497192900e-12
1 56 -2.72661891111622591730e-12
1 57 3.01489608506397144365e-12
1 58 -5.71001126641534203993e-13
1 59 1.60609984601034921878e-14
1 60 1.88473033349489711377e-11
1 61 3.87900579144690323802e-12
1 62 1.07065703074896978289e-12
1 63 4.17947128633496871279e-12
1 64 -6.67392694519309157245e-13
1 65 5.65173423105971434008e-13
1 66 1.66895499124439965368e-11
1 67 1.33104264759275992957e-11
1 68 2.40706014651035575213e-12
1 69 -2.29500159221496223027e-13
1 70 -3.66182373548586022084e-13
1 71 2.56914471237326010806e-13
2 0 9.40755211435212347266e-12
2 1 3.05766602724292523557e-12
2 2 1.61471615950763658798e-11
2 3 7.16135878357710341550e-13
2 4 1.36162122084770267430e-13
2 5 -1.91023162913584637483e-13
2 6 -2.91511948266829274974e-13
2 7 4.95281284947114543364e-12
2 8 1.09659876557787182056e-13
2 9 1.94060400893247838837e-13
2 10 9.83958806147618927941e-13
2 11 4.80947490307418938733e-13
2 12 5.00487732510058892531e-12
2 13 3.82170314198360564276e-12
2 14 3.93202930509068007938e-12
2 15 1.22260502161712445657e-12
2 16 -7.02359646611931267353e-14
2 17 -8.95437175131133728365e-14
2 18 -5.41844820218256125290e-12
2 19 4.62196178620891288167e-12
2 20 -6.82724999326375291438e-13
2 21 4.46355199601952484336e-13
2 22 2.43092187116968047525e-13
2 23 3.51934032588141750082e-13
2 24 1.48471559841590991175e-11
2 25 4.96227120746732845490e-12
2 26 2.19291614381243911608e-12
2 27 1.18943379123387801474e-12
2 28 5.36365559859881851742e-13
2 29 -5.58187716636361646900e-13
2 30 -4.83552404472994254517e-12
2 31 1.33657792283711571991e-12
2 32 2.30246650948551109476e-12
2 33 8.85879838717201587418e-13
2 34 6.24268005208123568748e-14
2 35 3.55869552086327996939e-13
2 36 -2.76656867327978505710e-12
2 37 3.58750440149808096456e-12
2 38 -4.71029759895750813207e-13
2 39 4.09003137519343026157e-14
2 40 4.41809515848925461497e-13
2 41 6.45716067187726025175e-15
2 42 9.22066355509464582387e-12
2 43 -1.09153491611897598990e-11
2 44 1.01436892878779556645e-12
2 45 -2.47678121291049349571e-13
2 46 2.94662702497706869516e-13
2 47 -1.82135597479801508078e-13
2 48 2.91316574217972580631e-13
2 49 4.12286950176977785611e-12
2 50 9.17089046029112542451e-13
2 51 1.04419220054302294262e-12
2 52 1.58318943868225104138e-13
2 53 -4.21227810205414827227e-13
2 54 -1.19421022171254819446e-11
2 55 2.57816387461413539814e-12
2 56 1.94751105108472645570e-12
2 57 1.23058627942832451620e-12
2 58 4.69577442510359429751e-13
2 59 2.40112590572388662272e-13
2 60 -2.14556553647033555346e-11
2 61 8.08804653651771986673e-12
2 62 8.66470303803570846058e-13
2 63 1.03147752397018149169e-12
2 64 6.75887141307481687983e-13
2 65 -2.26224038895687779423e-13
2 66 4.95227388211267130536e-12
2 67 1.56649053646195225783e-11
2 68 2.82682275762046342887e-12
2 69 6.95373846019353644692e-13
2 70 2.09208976959342664612e-13
2 71 6.16809022198829007004e-13
3 0 3.70927286489923740978e-12
3 1 4.98968240656928381582e-13
3 2 7.16135878357710341550e-13
3 3 3.54977611829504766146e-12
3 4 5.27040959384854568976e-13
3 5 -5.01867238537715692729e-14
3 6 -5.37899612061937565977e-12
3 7 -5.14874927832503829821e-13
3 8 -2.76588316321372098988e-13
3 9 4.14291345382759525533e-13
3 10 -5.14303458771338308377e-14
3 11 3.25641556537536496610e-13
3 12 1.23054130821022506179e-12
3 13 2.65143135128505558991e-13
3 14 1.00559840980844614185e-12
3 15 8.83020485371110830630e-13
3 16 5.79999387721557683854e-13
3 17 8.26955773810645124673e-15
3 18 1.01343128401116421244e-12
3 19 6.82400810265984755967e-13
3 20 -2.27542586119349211648e-13
3 21 2.60554797700890089480e-13
3 22 2.83179178395642163226e-14
3 23 2.06076098094572052795e-13
3 24 3.23872441405839401596e-12
3 25 1.79868671324292774678e-12
3 26 2.20979864707830897989e-12
3 27 1.02704379147216310406e-12
3 28 5.57990401639547762288e-13
3 29 9.33671720514484166246e-16
3 30 8.16870227697407059037e-13
3 31 -9.18322021609297030765e-13
3 32 4.80149391067500107559e-13
3 33 3.80151587801338563353e-14
3 34 -1.71268184802787730852e-13
3 35 2.30970938539542483500e-13
3 36 -7.57874586338279783365e-12
3 37 2.30448644940928306025e-13
3 38 -5.07838514663464875685e-13
3 39 4.88842832435042940797e-13
3 40 1.87278907030329277749e-13
3 41 6.92956424016960580529e-14
3 42 2.25952264084377453851e-13
3 43 -2.43417577649663106805e-12
3 44 -2.99732897430245170247e-13
3 45 -3.93913117215001954810e-13
3 46 -2.30911699878235691237e-14
3 47 1.93271106003099260277e-13
3 48 2.19929621703791240005e-12
3 49 2.02514857029540672632e-13
3 50 6.64135584071340311861e-13
3 51 1.00547787902825372342e-12
3 52 3.85845145157312800113e-13
3 53 -4.68506472899642257963e-15
3 54 2.90881550602351139501e-12
3 55 -1.62818015757429321385e-13
3 56 -7.56302695098572544002e-13
3 57 -5.42168581798425279857e-13
3 58 1.31542618700488146231e-13
3 59 9.91381373700999583344e-14
3 60 -3.99254977711593998056e-12
3 61 1.78649266781640381320e-12
3 62 -7.71199838701157522727e-13
3 63 2.73894935227539098597e-13
3 64 1.77421627264537834161e-13
3 65 3.83665061981657494998e-14
3 66 -1.01382309224895373728e-12
3 67 1.66161270484524998833e-12
3 68 6.22537948526657860296e-13
3 69 2.11843000084198241124e-13
3 70 4.33513450076690012807e-13
3 71 5.42206895032567148124e-14
4 0 -1.12217171181117984864e-14
4 1 3.56951352584718311525e-13
4 2 1.36162122084770267430e-13
4 3 5.27040959384854568976e-13
4 4 1.03315569895434490638e-12
4 5 7.56537496815470177580e-14
4 6 8.92256897157482055687e-14
4 7 -9.66285499706322955811e-14
4 8 -4.87936023133019093330e-13
4 9 2.02023281617756283433e-13
4 10 1.40749603170945355374e-14
4 11 9.91672226267765487839e-14
4 12 -2.84938107783106677973e-13
4 13 2.38770782353687793189e-13
4 14 3.96591927752475678780e-13
4 15 4.60093134415415329192e-13
4 16 4.51407310584762655951e-13
4 17 1.97511072825941171850e-13
4 18 -1.68345581282852094370e-12
4 19 9.01774074993694901875e-13
4 20 1.11568981038817432999e-13
4 21 2.39635466500275919014e-13
4 22 -4.46594983097108615179e-15
4 23 3.81097694027944594023e-14
4 24 -1.70868458577071563698e-13
4 25 -3.60932412017903775397e-14
4 26 4.90639880506682344269e-13
4 27 4.22884013340349571667e-13
4 28 3.84917631960803798170e-13
4 29 1.51151063281610881809e-13
4 30 -5.87329471672349136425e-14
4 31 8.50930375337053284021e-13
4 32 7.30574070122844270517e-13
4 33 8.86980268111043014747e-14
4 34 -2.28089393985980974665e-14
4 35 7.47907718702433642982e-14
4 36 -2.22794685866454668651e-12
4 37 -8.56624108794538716222e-13
4 38 1.53505871968120305954e-14
4 39 2.38944970446103029024e-13
4 40 1.35685367889884939663e-13
4 41 2.20550190085292305401e-13
4 42 5.11295504224150652461e-13
4 43 -5.17144148241686474616e-13
4 44 4.81390034355686313384e-13
4 45 -2.01460514950757380029e-13
4 46 1.05220608092393017122e-14
4 47 -6.32891841186411929181e-14
4 48 -2.13637938840971518399e-12
4 49 2.60949999461681786608e-13
4 50 1.51214270582574051183e-13
4 51 2.99818146800715979465e-13
4 52 2.59958642463687810045e-13
4 53 1.91237292764408624213e-13
4 54 -8.65790280484197915785e-13
4 55 7.61171688002829676577e-14
4 56 3.49485877226667164761e-14
4 57 -3.31459470234555272161e-13
4 58 -4.54054177020128264785e-14
4 59 -4.27605522625145578359e-14
4 60 -5.20734936828238674150e-12
4 61 1.20646724577387814479e-12
4 62 1.41050854914852639522e-12
4 63 4.67927038282494898917e-13
4 64 4.43432096905248141656e-13
4 65 1.58759559552434906544e-13
4 66 -2.35909142339034228546e-12
4 67 1.89273686269544451968e-12
4 68 5.17593210231522354354e-13
4 69 -5.44877894622169077364e-14
4 70 -1.40378554575474871787e-14
4 71 -1.11321568721188018999e-13
5 0 5.28460391591277591090e-13
5 1 -3.04466649122204707587e-13
5 2 -1.91023162913584637483e-13
5 3 -5.01867238537715692729e-14
5 4 7.56537496815470177580e-14
5 5 2.84070216962819938238e-13
5 6 7.84458831987307927182e-13
5 7 -2.65367217001215046865e-13
5 8 -2.15365127536822264620e-13
5 9 4.54849940534058099528e-14
5 10 -8.47601660013017293904e-15
5 11 1.40852055594682951006e-14
5 12 5.33050522546579032323e-14
5 13 1.53834577889849050171e-13
5 14 -2.09836465013506350392e-13
5 15 1.25490064568758850167e-14
5 16 1.10771263321049700027e-13
5 17 1.84372190668227334307e-13
5 18 1.47036297119915088519e-13
5 19 -6.08004864623674458593e-13
5 20 1.70056715606031070057e-13
5 21 -2.27507531305564303203e-14
5 22 -4.61624825964925699758e-14
5 23 -1.77643175602595450475e-14
5 24 1.26415851300557182806e-12
5 25 -8.11120032196030168337e-14
5 26 3.58310926336741142814e-14
5 27 6.74100293546334560529e-14
5 28 1.63120309290376144214e-13
5 29 2.35668190585369556809e-13
5 30 2.01797644955388249308e-12
5 31 2.87900687306206141066e-13
5 32 -8.28359055713772066601e-14
5 33 2.14723853615084522030e-14
5 34 -2.52018377151818329606e-14
5 35 -2.25471829382397909428e-14
5 36 1.00468683158302483487e-12
5 37 -3.30629240959927915640e-13
5 38 4.25949063475213170076e-14
5 39 3.02852653712211645781e-14
5 40 1.82351516499026118496e-13
5 41 1.90816062372168473149e-13
5 42 3.60714285302134953081e-13
5 43 -1.43894820875648961278e-14
5 44 3.32970649619883513581e-13
5 45 1.17032052511232521563e-13
5 46 -4.11491390008224952789e-15
5 47 -6.24717674903813100355e-14
5 48 -1.55874483532099128825e-13
5 49 -5.14981621557252726209e-15
5 50 -3.15825080734654983673e-14
5 51 1.33377537888402268223e-13
5 52 1.52697524722559367165e-13
5 53 2.39810686484439764830e-13
5 54 6.68144424536965909908e-13
5 55 2.42132255748425110348e-13
5 56 -3.24962469842544254702e-13
5 57 4.41105951080942613673e-15
5 58 3.20838640171539877926e-14
5 59 -3.75697323762777617629e-14
5 60 1.94068174599843984030e-12
5 61 1.19750617066819369579e-12
5 62 2.78828028626170635589e-13
5 63 2.72015843694053186892e-13
5 64 1.79540154134878044531e-13
5 65 3.20663281188582793439e-13
5 66 1.41771797092383830371e-12
5 67 -2.39375807769114608284e-13
5 68 7.98497947051620510769e-14
5 69 -1.85206285262454484194e-13
5 70 3.87456853033083465055e-14
5 71 -1.18267528480634910565e-14
6 0 3.69394517991818706261e-11
6 1 6.05799439857565661401e-12
6 2 -2.91511948266829274974e-13
6 3 -5.37899612061937565977e-12
6 4 8.92256897157482055687e-14
6 5 7.84458831987307927182e-13
6 6 3.18029074324017613702e-10
6 7 9.13772820158036152984e-12
6 8 2.81976717541718235703e-12
6 9 -1.18966047292615690024e-12
6 10 -2.57922951152714980000e-12
6 11 -7.51053344859719566741e-13
6 12 -1.97350026622980271140e-11
6 13 4.21902294655313921203e-12
6 14 -2.83312913103406725644e-12
6 15 -4.26361762905907967725e-12
6 16 -1.72505923962160693348e-13
6 17 1.36132094302426456622e-12
6 18 1.67465725239294877751e-11
6 19 -6.45616328961627385058e-12
6 20 2.91643485041706977268e-12
6 21 1.58948839590265172337e-12
6 22 -6.79231399404195118305e-13
6 23 -1.01863611505767453044e-12
6 24 1.50011108797820496485e-11
6 25 9.16259311403496066931e-12
6 26 -2.73788701990092716406e-12
6 27 3.72617286757225061587e-12
6 28 -1.24881568287189646115e-12
6 29 1.67113128984838585798e-12
6 30 -1.43521187665401251320e-11
6 31 -6.67738916562665669165e-12
6 32 -9.27276488929734690229e-13
6 33 5.66238640401175085624e-13
6 34 -7.69376144987329510911e-13
6 35 -3.02491477377370823759e-14
6 36 -5.76733400496490495710e-12
6 37 6.87678159862034737610e-12
6 38 1.01461968188876679209e-11
6 39 -6.46697464447900856545e-12
6 40 -1.66295144461886611585e-12
6 41 2.37757803415968406772e-12
6 42 2.51098569026710138862e-11
6 43 -7.16711642136540859184e-12
6 44 7.56840085474629654783e-12
6 45 3.57728202757080972932e-12
6 46 -5.86408934616915203464e-13
6 47 -2.28198550766924572225e-12
6 48 4.05811922710971304111e-11
6 49 -6.91768869428945831096e-12
6 50 4.26096734960345116233e-12
6 51 -1.45681017951805316436e-13
6 52 1.60600981316124348897e-12
6 53 2.33561667819441783991e-12
6 54 -4.25192063921230882745e-11
6 55 -1.75455287717295168412e-11
6 56 -9.21868172625460462609e-13
6 57 2.47983325418573565033e-12
6 58 -1.68638120183073044545e-12
6 59 5.71746022527689717869e-13
6 60 6.37167418271282416302e-11
6 61 -4.91870141967665094376e-12
6 62 4.67265066604940763889e-12
6 63 1.11695637591981147836e-11
6 64 3.93239856461252483701e-12
6 65 4.29395767020382816754e-12
6 66 1.70938446271980624751e-11
6 67 2.76172450831740348986e-12
6 68 -1.17881503331721387334e-11
6 69 4.65909437453965116206e-12
6 70 -5.12950134791726592279e-13
6 71 9.61527109297160245356e-14
7 0 -1.12523086454634957207e-11
7 1 -1.87304819102913624021e-13
7 2 4.95281284947114543364e-12
7 3 -5.14874927832503829821e-13
7 4 -9.66285499706322955811e-14
7 5 -2.65367217001215046865e-13
7 6 9.13772820158036152984e-12
7 7 6.07561841599346731063e-11
7 8 1.72284580392966798682e-12
7 9 3.69254262022601901800e-12
7 10 9.90385591258352326151e-13
7 11 3.17888821459959550791e-13
7 12 8.14388218357170420570e-12
7 13 1.70139128072649574314e-11
7 14 2.06465399442856616054e-12
7 15 1.51799027227539412255e-12
7 16 7.17555320521902810330e-13
7 17 1.94790029120530685850e-13
7 18 1.19174631700478047826e-11
7 19 2.88508622709199108423e-12
7 20 1.03242757808603384542e-12
7 21 2.74983793737268400405e-12
7 22 3.03780314605515368834e-13
7 23 -3.23623820578826229498e-13
7 24 3.09319987214678995464e-11
7 25 1.03458099503569670973e-11
7 26 1.67551610482094945263e-12
7 27 7.67651176347032060304e-13
7 28 7.32766827048274287588e-13
7 29 8.40471312112637390351e-14
7 30 -1.17722120376304872812e-11
7 31 3.01750302958638585233e-12
7 32 4.48613639664469658687e-13
7 33 2.47498114099946176926e-12
7 34 1.86990874307040012975e-13
7 35 -2.20003603140480840169e-13
7 36 2.33334337304990442010e-11
7 37 7.21297886929980225596e-12
7 38 1.03888559503676312008e-11
7 39 1.90218232417578076689e-12
7 40 5.07820356711630854685e-13
7 41 1.30322215299327603679e-12
7 42 6.21018320804826412833e-12
7 43 1.16107560156593507325e-11
7 44 -1.17108676700548675484e-12
7 45 3.88234784220976998833e-12
7 46 1.23106206156605430746e-12
7 47 -7.17499406775383465931e-13
7 48 9.25248316646466574982e-12
7 49 1.96715232466988163133e-11
7 50 2.23002105964655730548e-12
7 51 1.16757261268785576199e-12
7 52 9.61098432111372815238e-13
7 53 5.08286986008522800679e-13
7 54 -6.57291288025261400835e-12
7 55 -4.14035882438707862208e-12
7 56 -8.73569392832340889759e-13
7 57 1.76824892343073927035e-12
7 58 7.62786450681062829845e-15
7 59 -6.84811131337058875180e-13
7 60 6.37667006225328587558e-12
7 61 1.13259000368805661790e-11
7 62 7.14176663985299426369e-12
7 63 -1.83390701302685558624e-12
7 64 2.57359744812161257899e-12
7 65 5.27546956545107961016e-13
7 66 -7.74804791782459158773e-13
7 67 -1.11668464327836093968e-11
7 68 4.13657981593874250236e-12
7 69 2.06389727043369903443e-12
7 70 3.19516858227078226980e-13
7 71 -6.80560697411802734403e-13
8 0 -4.03489725098725392573e-12
8 1 -1.50835389026217836238e-12
8 2 1.09659876557787182056e-13
8 3 -2.76588316321372098988e-13
8 4 -4.87936023133019093330e-13
8 5 -2.15365127536822264620e-13
8 6 2.81976717541718235703e-12
8 7 1.72284580392966798682e-12
8 8 1.20890794259911979389e-11
8 9 -7.38591599442432810199e-13
8 10 3.73578046840782766132e-13
8 11 -9.35370433380450926945e-14
8 12 7.35979418201502884998e-12
8 13 -4.55577875997271512849e-12
8 14 -4.23479308711844530998e-13
8 15 -8.22999384336835893961e-14
8 16 -1.66033538882739802902e-13
8 17 -2.64527346875057876313e-13
8 18 -4.77653493708057951149e-12
8 19 -1.42284185567286995238e-12
8 20 9.44844733183334092248e-13
8 21 4.02799619250585677138e-13
8 22 2.53361596917872286238e-13
8 23 -7.07114852509999648501e-14
8 24 -3.35703782768469581901e-12
8 25 -3.91047531417012797649e-12
8 26 -7.19278996380732085913e-13
8 27 -1.19871682811369831384e-13
8 28 -3.91098897633851363039e-13
8 29 6.20071559551977618342e-14
8 30 -6.33197737123065663857e-12
8 31 -8.91147879169241086536e-13
8 32 -2.32084557464722516089e-13
8 33 -2.38122067623792265016e-13
8 34 -9.62369218045932853538e-14
8 35 -1.73390760859331278212e-14
8 36 8.29155389610781307784e-12
8 37 -2.55726927854806891039e-12
8 38 -1.32095692647694087887e-13
8 39 3.26564990555065450729e-13
8 40 1.14866119653907294533e-13
8 41 -3.55387363625954579835e-13
8 42 -1.17087287493260162424e-12
8 43 -4.58702849819823021833e-12
8 44 -9.06576027180736464689e-13
8 45 -1.95088772325647182476e-13
8 46 -3.86135566999716242510e-13
8 47 -1.95251483072693891264e-13
8 48 2.46717257177008644539e-12
8 49 1.97712503105583534254e-12
8 50 2.77873405499468095523e-13
8 51 2.59387781560514080030e-13
8 52 -6.58276518620063181555e-14
8 53 6.14283908648132751391e-14
8 54 1.31436381837365367112e-12
8 55 -1.23256117929452344971e-12
8 56 -4.71867896152386533384e-13
8 57 -4.39343304596145225301e-13
8 58 2.78230086758983513139e-13
8 59 -1.14934238604810091607e-13
8 60 9.91838090814933220677e-12
8 61 -8.00928871856154656918e-12
8 62 -3.87577218102981082231e-12
8 63 -6.01076331826570435523e-13
8 64 -9.36520687051581194459e-13
8 65 1.04964389619608097199e-13
8 66 1.05337198825023367099e-11
8 67 9.51020646622923388361e-14
8 68 -1.34224435276144456107e-12
8 69 -3.21784685269421458776e-14
8 70 -1.00006029917670780612e-13
8 71 -4.45362544778718328975e-13
9 0 5.02639194596486743467e-12
9 1 3.77001632965425937198e-12
9 2 1.94060400893247838837e-13
9 3 4.14291345382759525533e-13
9 4 2.02023281617756283433e-13
9 5 4.54849940534058099528e-14
9 6 -1.18966047292615690024e-12
9 7 3.69254262022601901800e-12
9 8 -7.38591599442432810199e-13
9 9 3.11448977309603082673e-12
9 10 2.09690796777842723344e-15
9 11 1.89420327798789180516e-13
9 12 -1.97003929796102180688e-13
9 13 2.96879114885190498780e-12
9 14 7.96338159691761066042e-13
9 15 2.52856363830095383869e-13
9 16 1.51643876234007933169e-13
9 17 2.07037498337632243196e-14
9 18 5.02572025287297826278e-12
9 19 -1.24985344213772708106e-13
9 20 -1.68144700486845220318e-14
9 21 1.26635204407975089579e-13
9 22 2.97737134392563401945e-14
9 23 8.02375922563001116726e-14
9 24 1.61765405763021812367e-14
9 25 3.65105487283616353871e-13
9 26 6.06519386100197524077e-13
9 27 -2.90188985139372762180e-13
9 28 4.76989643480624944404e-14
9 29 -3.88634814195525067361e-14
9 30 4.74554670936492149079e-12
9 31 7.11463375786417036017e-13
9 32 3.51511503059079897913e-13
9 33 4.68268601683075340554e-13
9 34 -4.35480329880201583108e-14
9 35 -4.34823218657292661755e-14
9 36 1.35448282755346082503e-12
9 37 -2.65427689237659624304e-13
9 38 1.14294133920541876619e-12
9 39 1.43795874810265088467e-13
9 40 6.53152179622976448683e-14
9 41 1.58034583952763183711e-14
9 42 6.41973148070511799260e-13
9 43 2.13934173161373050034e-12
9 44 7.03042107143758509371e-14
9 45 6.22963102142374133727e-13
9 46 1.55918287073341362879e-14
9 47 7.78553810854120914482e-14
9 48 3.21054411111958673710e-12
9 49 2.23819720699631976746e-12
9 50 9.84502109105304992453e-13
9 51 -7.92832085799319345229e-14
9 52 1.39877736312266799668e-13
9 53 -5.94507629726008254548e-14
9 54 -3.40159711641540037451e-12
9 55 7.91838943612365489211e-13
9 56 2.62845592221827960955e-14
9 57 2.99868720499971046748e-13
9 58 1.53472961049628455943e-13
9 59 7.63556318482493707985e-14
9 60 3.06347660641153069120e-13
9 61 1.56212972292488553256e-12
9 62 -3.13208777251689514622e-13
9 63 7.66334382323801434383e-14
9 64 -2.76109370405955366285e-14
9 65 -2.15624235924168998687e-13
9 66 6.39926676602887588739e-12
9 67 2.39416924703816435985e-12
9 68 -1.23169455739213304387e-13
9 69 3.20672361816883802829e-13
9 70 5.51177838674755851306e-13
9 71 -7.70210338074896628073e-15
10 0 -4.29282263886535105052e-13
10 1 5.57411636697905801306e-13
10 2 9.83958806147618927941e-13
10 3 -5.14303458771338308377e-14
10 4 1.40749603170945355374e-14
10 5 -8.47601660013017293904e-15
10 6 -2.57922951152714980000e-12
10 7 9.90385591258352326151e-13
10 8 3.73578046840782766132e-13
10 9 2.09690796777842723344e-15
10 10 8.16607525434223450226e-13
10 11 6.30899163900884503520e-14
10 12 1.04550204929397803230e-12
10 13 9.28641109696222649466e-13
10 14 2.95762932686372092506e-13
10 15 4.33404231581331899831e-13
10 16 -7.19341666718221355264e-16
10 17 -1.41738445271148469039e-14
10 18 -1.19480721652518045593e-12
10 19 -9.16593199252428720279e-13
10 20 4.23341608059920415108e-13
10 21 2.87127083610227844766e-13
10 22 1.55733468172208755130e-13
10 23 -2.96851211809484589520e-14
10 24 2.36582905471401192316e-12
10 25 4.13921628603390545027e-13
10 26 6.72953866708629508609e-14
10 27 -2.54108595471298999378e-13
10 28 5.36517914423109173379e-14
10 29 -2.43271519484258238593e-14
10 30 5.13950855745733892126e-13
10 31 4.38037822248864658759e-13
10 32 1.10167603891098321335e-13
10 33 3.93731456815838769185e-14
10 34 6.28888203788838550339e-14
10 35 -3.53297906789763504378e-15
10 36 4.38005443460312043545e-12
10 37 1.00728600855625665079e-12
10 38 7.19379537612772824532e-14
10 39 2.66008335351579853967e-13
10 40 2.34400382331076399940e-13
10 41 -6.10596043883705644401e-14
10 42 -1.47016737507543083866e-12
10 43 -5.29393619563685106173e-13
10 44 9.64786686191503141353e-14
10 45 7.28281739919974206124e-14
10 46 -1.48887463155351065502e-13
10 47 4.36620308961987166025e-14
10 48 8.81002473823380711280e-13
10 49 7.84849656594499456404e-13
10 50 -3.41698951500635216681e-14
10 51 1.80637717650646291504e-13
10 52 2.02274664749147853775e-13
10 53 -7.61431456369895927499e-14
10 54 -1.18076304472292863427e-12
10 55 1.13777104384041603548e-12
10 56 1.36927937088497384745e-13
10 57 3.77115126090725914915e-13
10 58 1.25975417513223821972e-14
10 59 4.58388894653270875208e-14
10 60 4.21754690437942875602e-12
10 61 -6.25693596164302703779e-13
10 62 -3.80763813351473352963e-13
10 63 2.05103815198246481335e-13
10 64 1.34079313441942963258e-13
10 65 -1.01234786489032493077e-13
10 66 3.00224040599086060228e-12
10 67 2.52794083762004893747e-12
10 68 5.00242494538291029775e-13
10 69 -2.29974959164504945377e-14
10 70 -8.10019743729532726674e-14
10 71 7.05019694285398213932e-14
11 0 2.32237709458749147569e-12
11 1 3.04461411038362067891e-13
11 2 4.80947490307418938733e-13
11 3 3.25641556537536496610e-13
11 4 9.91672226267765487839e-14
11 5 1.40852055594682951006e-14
11 6 -7.51053344859719566741e-13
11 7 3.17888821459959550791e-13
11 8 -9.35370433380450926945e-14
11 9 1.89420327798789180516e-13
11 10 6.30899163900884503520e-14
11 11 2.82941829258008681296e-13
11 12 1.54308839884309696242e-12
11 13 3.14016306871208446730e-13
11 14 3.50941542381195315036e-13
11 15 2.95993879197015977513e-13
11 16 1.24366995563186501893e-13
11 17 1.63297020614429984665e-14
11 18 1.00807056066691110253e-13
11 19 3.96641690330789799971e-13
11 20 2.59605913939627636856e-14
11 21 8.03516675483124979440e-15
11 22 2.11453628338025876342e-14
11 23 7.87609188565552768468e-14
11 24 2.12433338188446068631e-12
11 25 1.50317162254527981152e-13
11 26 4.24531490876476095164e-13
11 27 2.49852503570429208685e-13
11 28 1.23984407045767324991e-13
11 29 -8.41606539199982742297e-15
11 30 6.31192142192257231731e-13
11 31 3.32386459117666995440e-13
11 32 7.82837213450952566350e-14
11 33 6.73780618155818592898e-14
11 34 3.81451155256661521034e-15
11 35 1.02236070447041141171e-13
11 36 -4.84347877634220512948e-13
11 37 5.37892410319374415255e-13
11 38 4.77552228301978779288e-13
11 39 1.74025526535745835827e-13
11 40 1.56656473230906663771e-13
11 41 4.80666147954658620232e-14
11 42 1.07549513140764154874e-12
11 43 -5.28477936240773428347e-13
11 44 3.16981296407326318810e-13
11 45 -7.63761572142376608747e-14
11 46 5.00669365187476336489e-14
11 47 2.45484872957298560320e-14
11 48 1.46191816098564438898e-12
11 49 5.76805999591269436494e-13
11 50 2.98993783958439471914e-13
11 51 2.31003085917085329315e-13
11 52 5.73126681407058222921e-14
11 53 5.27783605648708834724e-14
11 54 9.45328497330559839467e-13
11 55 4.09490695270367711497e-13
11 56 2.76407825593163207114e-13
11 57 3.03312674797807605475e-14
11 58 4.97860429699919088194e-14
11 59 6.90686483141810903833e-14
11 60 -3.81607357809883572903e-13
11 61 9.40792644757396514272e-13
11 62 4.07971348882919037167e-13
11 63 1.45971212977603858213e-13
11 64 4.65138639659755966398e-14
11 65 -4.78894010743766544620e-15
11 66 1.98366468340631094762e-12
11 67 8.48651321181534950472e-13
11 68 -1.51256869209359524831e-13
11 69 -3.71219513135731748711e-14
11 70 8.39635940030533328294e-14
11 71 7.39512398986297649983e-14
12 0 1.87197766627749350871e-11
12 1 3.11958682596611890831e-12
12 2 5.00487732510058892531e-12
12 3 1.23054130821022506179e-12
12 4 -2.84938107783106677973e-13
12 5 5.33050522546579032323e-14
12 6 -1.97350026622980271140e-11
12 7 8.14388218357170420570e-12
12 8 7.35979418201502884998e-12
12 9 -1.97003929796102180688e-13
12 10 1.04550204929397803230e-12
12 11 1.54308839884309696242e-12
12 12 2.17874342222532398698e-10
12 13 -4.38047326985748243826e-12
12 14 9.52777587214869677741e-12
12 15 1.93094600018948825651e-12
12 16 6.29351452837547941513e-13
12 17 1.79455563189252448757e-13
12 18 6.13799076319215369418e-12
12 19 1.38496080500091176447e-11
12 20 -5.78511386982374968931e-12
12 21 1.92172900569992344199e-12
12 22 5.20245831655439715968e-13
12 23 8.38124940487742334089e-13
12 24 3.42142244585474492586e-11
12 25 -1.59491439113154929842e-12
12 26 7.69245814358766222952e-12
12 27 3.30730844323961086236e-13
12 28 2.10624092714804330293e-12
12 29 -7.68156534258516261445e-15
12 30 -1.68990852578470631432e-11
12 31 6.90723896565689660611e-12
12 32 2.73743175007370124705e-12
12 33 -2.28738425886859828063e-12
12 34 1.81825392316223600679e-12
12 35 3.52774448212157869701e-13
12 36 2.61500055328859140587e-11
12 37 -3.40561828263537515592e-13
12 38 6.39293308817446044161e-12
12 39 4.78034165589038863306e-13
12 40 3.03049807472400173847e-12
12 41 -5.90692056621716161731e-13
12 42 -2.99136092810658125584e-11
12 43 1.30459249857914938490e-11
12 44 1.40481541032836178588e-11
12 45 1.71331600711566625151e-12
12 46 1.41649450784717144160e-13
12 47 5.82912542866885177364e-13
12 48 2.50989245041989937812e-11
12 49 1.30308625649383627853e-11
12 50 9.99580964562643174634e-12
12 51 3.15406874516841844749e-12
12 52 1.62970551862711033219e-12
12 53 5.13924601239310554379e-13
12 54 -3.88838760486115052977e-11
12 55 1.81394841970287153087e-12
12 56 5.53908666943609126095e-12
12 57 -3.72961282194859313586e-13
12 58 1.82050081082477168198e-12
12 59 3.85685560016451422396e-14
12 60 -3.17301220820087822021e-11
12 61 -5.28666410503882922265e-12
12 62 -2.26487479755342165459e-12
12 63 -8.66586830262238442032e-13
12 64 1.10122047880779478289e-12
12 65 1.49739312535964658968e-12
12 66 4.66678313764909525257e-11
12 67 1.09458995557204933217e-11
12 68 -3.99115342385563971870e-13
12 69 2.35346747771004788080e-12
12 70 -2.43678179462856483437e-12
12 71 4.86132901492118439296e-13
13 0 1.17336631188475914491e-12
13 1 2.42909316708683878688e-12
13 2 3.82170314198360564276e-12
13 3 2.65143135128505558991e-13
13 4 2.38770782353687793189e-13
13 5 1.53834577889849050171e-13
13 6 4.21902294655313921203e-12
13 7 1.70139128072649574314e-11
13 8 -4.55577875997271512849e-12
13 9 2.96879114885190498780e-12
13 10 9.28641109696222649466e-13
13 11 3.14016306871208446730e-13
13 12 -4.38047326985748243826e-12
13 13 4.38167711575992266632e-11
13 14 3.81379900571572270742e-12
13 15 1.46887290651146504855e-12
13 16 7.08635415542417018721e-13
13 17 2.30970359986159628668e-13
13 18 1.06887357658328358251e-11
13 19 -5.83897547168565857717e-12
13 20 3.17039115762674342250e-12
13 21 1.38725665126772797233e-12
13 22 3.70773512593195701663e-13
13 23 2.14964697751394865185e-13
13 24 3.24386383312887713099e-11
13 25 1.01793135035648416523e-11
13 26 3.59942479388294885165e-12
13 27 1.84632270841862835807e-12
13 28 9.50078038253943831174e-13
13 29 -3.26662054167909879020e-13
13 30 1.91974386695928054356e-11
13 31 -1.55654545022787640971e-12
13 32 3.96941991334119119960e-12
13 33 3.50269129045769477422e-12
13 34 5.04376635543997343070e-13
13 35 3.86893066646650737164e-13
13 36 2.66905175090151396065e-11
13 37 -5.63743695235641172606e-14
13 38 1.94637344393612703201e-12
13 39 1.74073458768139147719e-12
13 40 1.03251857625857803349e-12
13 41 3.88109062427528409616e-13
13 42 -4.24444143248819300222e-13
13 43 -7.20685915012994082872e-13
13 44 3.76058688554683114246e-12
13 45 3.81386696118690817964e-12
13 46 2.24917647666659626783e-13
13 47 4.04083421807753696867e-13
13 48 1.94114716290766041620e-11
13 49 1.06761868769053691252e-11
13 50 2.01967952679967749345e-12
13 51 -4.82386096503419599931e-13
13 52 8.69601126682880269466e-13
13 53 -2.07299998171877415975e-13
13 54 6.55546995332712712479e-13
13 55 -1.20708354515710466980e-12
13 56 -1.35593823909028135294e-12
13 57 3.14964022016776638738e-12
13 58 4.41241422287760812227e-13
13 59 5.38737619820235017019e-13
13 60 -4.21938206821095927528e-12
13 61 1.61528845788314286509e-11
13 62 8.68564508804485498760e-12
13 63 2.53755163676921295243e-12
13 64 2.35056591228274332743e-12
13 65 -8.25231241673525357552e-13
13 66 -9.59618565886367287834e-12
13 67 -7.69286829162120640657e-14
13 68 9.53664295970402990621e-12
13 69 -3.18852493762537264277e-12
13 70 6.35914101177947911897e-13
13 71 1.45892620209832007816e-12
14 0 1.37304441604123704016e-12
14 1 4.19908644286935496446e-12
14 2 3.93202930509068007938e-12
14 3 1.00559840980844614185e-12
14 4 3.96591927752475678780e-13
14 5 -2.09836465013506350392e-13
14 6 -2.83312913103406725644e-12
14 7 2.06465399442856616054e-12
14 8 -4.23479308711844530998e-13
14 9 7.96338159691761066042e-13
14 10 2.95762932686372092506e-13
14 11 3.50941542381195315036e-13
14 12 9.52777587214869677741e-12
14 13 3.81379900571572270742e-12
14 14 9.81657477792290002126e-12
14 15 1.00190397512828920477e-12
14 16 2.92367087909155751994e-13
14 17 -6.29057413931140491640e-14
14 18 1.52818992233297233217e-12
14 19 3.60894155865493802475e-12
14 20 -6.42263936579261526916e-13
14 21 7.16116284680823760857e-14
14 22 3.55516065689611807153e-13
14 23 2.46461864784138351773e-13
14 24 5.51119412078704476476e-12
14 25 5.19598486238482703410e-12
14 26 3.56290833560806069036e-12
14 27 5.84046089283672600791e-13
14 28 4.99805915307215861441e-13
14 29 -1.74678911407819196074e-13
14 30 -3.73876119710289320547e-12
14 31 -1.90440943351867473796e-12
14 32 -3.61365176949110300538e-13
14 33 7.80887075975668767098e-13
14 34 1.27497229002045989433e-13
14 35 3.38252966637570491325e-13
14 36 5.62821796726808882971e-12
14 37 2.71116380242497700550e-12
14 38 3.16060380944544319405e-12
14 39 9.75461137759083444875e-13
14 40 7.22088267758472994705e-13
14 41 -1.37722820764337872790e-13
14 42 -3.95933108660271630982e-12
14 43 2.55994899110029799528e-12
14 44 1.55030485088509187922e-12
14 45 2.47456227882971296045e-13
14 46 -1.77871644610076080118e-13
14 47 6.08737624133938118576e-14
14 48 5.61546822116130709894e-12
14 49 1.41782647832353537751e-12
14 50 1.38864141551196053616e-12
14 51 1.25186911501775248568e-12
14 52 6.18802734224265631495e-13
14 53 -2.06517862277569992784e-13
14 54 -4.19001329213280002398e-12
14 55 -2.46381628741121659496e-13
14 56 -1.01856975616754046436e-12
14 57 3.31512177567125608685e-13
14 58 -5.86718633057015598407e-15
14 59 3.13789289759839471698e-13
14 60 -2.38892893283110403091e-12
14 61 3.97577981788315909106e-12
14 62 1.35732026987075528160e-12
14 63 3.29615395437104500858e-12
14 64 6.73017874631594716459e-13
14 65 -3.19965462557321743058e-13
14 66 5.98882695919177868684e-12
14 67 2.45240916006536549202e-12
14 68 2.67218012151375532199e-12
14 69 -3.13471659142040791720e-13
14 70 1.94960198949905545328e-13
14 71 2.99857462389634694942e-13
15 0 2.61815095566642978622e-12
15 1 -5.76192460977250055721e-14
15 2 1.22260502161712445657e-12
15 3 8.83020485371110830630e-13
15 4 4.60093134415415329192e-13
15 5 1.25490064568758850167e-14
15 6 -4.26361762905907967725e-12
15 7 1.51799027227539412255e-12
15 8 -8.22999384336835893961e-14
15 9 2.52856363830095383869e-13
15 10 4.33404231581331899831e-13
15 11 2.95993879197015977513e-13
15 12 1.93094600018948825651e-12
15 13 1.46887290651146504855e-12
15 14 1.00190397512828920477e-12
15 15 2.87950533130203730084e-12
15 16 5.34711303229489910935e-13
15 17 8.33401901509930435731e-14
15 18 3.73592044250742492716e-13
15 19 1.29707962450793390987e-12
15 20 2.11762207485950597212e-13
15 21 6.93935114201296833850e-13
15 22 1.88597610475952563141e-13
15 23 2.13557171178837808018e-13
15 24 9.18636999826142080584e-12
15 25 2.75385036062203043992e-12
15 26 1.45246298356093397547e-12
15 27 1.19813418930579390178e-12
15 28 5.14524586409471551221e-13
15 29 8.33032528692031609143e-14
15 30 -4.45002176774137399951e-14
15 31 3.27394435497481078724e-13
15 32 8.31942345347970193397e-13
15 33 3.80696395365356126944e-13
15 34 1.22684618751826526086e-13
15 35 3.48225686313737280625e-13
15 36 5.67945207737861478514e-12
15 37 2.70710603027262884814e-12
15 38 2.11414175906708971356e-12
15 39 1.43422175217502469205e-12
15 40 5.52123777154227551967e-13
15 41 1.18578880649879880970e-13
15 42 5.71625820526229070614e-13
15 43 -1.30507669235898173802e-12
15 44 5.35294438395455295568e-13
15 45 1.89365274266592612183e-13
15 46 9.87731993396567507094e-14
15 47 1.18583526760739560775e-13
15 48 7.02033514359090846632e-12
15 49 1.46421881985395948622e-12
15 50 1.25736595457006666721e-12
15 51 1.05129170128914829072e-12
15 52 5.36944638797218708728e-13
15 53 1.42204636307833026676e-13
15 54 3.10497121355956466101e-14
15 55 1.06152943966693966564e-12
15 56 5.21511153739840285255e-13
15 57 1.99628762603387273267e-13
15 58 1.56118979015495862075e-13
15 59 1.52231285185144127959e-13
15 60 -1.54985551949078795875e-12
15 61 4.84557756995648780453e-12
15 62 1.30469827590853541927e-12
15 63 6.67307844002123457481e-13
15 64 1.69522038195330384163e-13
15 65 4.73662245848352873511e-14
15 66 7.92854213611360579448e-12
15 67 3.85249537392616946542e-12
15 68 1.52236515902502266705e-12
15 69 2.61550649443635515825e-13
15 70 3.10464556033979113953e-13
15 71 8.88407859333429452863e-14
16 0 -9.08162469356428150751e-13
16 1 8.80153124293671492142e-13
16 2 -7.02359646611931267353e-14
16 3 5.79999387721557683854e-13
16 4 4.51407310584762655951e-13
16 5 1.10771263321049700027e-13
16 6 -1.72505923962160693348e-13
16 7 7.17555320521902810330e-13
16 8 -1.66033538882739802902e-13
16 9 1.51643876234007933169e-13
16 10 -7.19341666718221355264e-16
16 11 1.24366995563186501893e-13
16 12 6.29351452837547941513e-13
16 13 7.08635415542417018721e-13
16 14 2.92367087909155751994e-13
16 15 5.34711303229489910935e-13
16 16 8.17874096361172276089e-13
16 17 1.11791344239682985526e-13
16 18 1.53780662245321041219e-12
16 19 -4.87778644616028104177e-13
16 20 3.08012324120590178092e-13
16 21 2.54865114651086221567e-13
16 22 -5.58002108536278429352e-14
16 23 2.73293490451912909000e-14
16 24 1.95538780709777809366e-12
16 25 5.57886717978294391414e-13
16 26 2.61230375508689473065e-13
16 27 5.12192353155391826256e-13
16 28 5.00168097862014172026e-13
16 29 1.54309615821835645197e-13
16 30 1.30054448069039251632e-12
16 31 4.35161512950839182615e-13
16 32 2.66042477226162910072e-13
16 33 2.54753026624237420946e-13
16 34 -9.74864085010373799640e-14
16 35 6.95716856943398124159e-14
16 36 -1.67987080374482076044e-12
16 37 -4.33864331320912367597e-13
16 38 8.09698567469919882145e-13
16 39 5.79570383976393298074e-13
16 40 3.99377955295289475106e-13
16 41 2.12918245192113022573e-13
16 42 2.20875148861093608105e-13
16 43 -6.14232650422428086899e-13
16 44 3.46010539725304936239e-13
16 45 1.55837578771275241511e-14
16 46 -8.94343391392892065881e-14
16 47 -2.54259457933151166489e-14
16 48 1.05278531617465366354e-12
16 49 1.43053437482935685576e-13
16 50 3.35410352572152276011e-13
16 51 4.25759068791156186530e-13
16 52 4.39484531750535553213e-13
16 53 2.41787158989381210733e-13
16 54 1.16779599903590569363e-12
16 55 4.14326985880770414173e-13
16 56 -3.48840429468328693699e-13
16 57 1.34051934578318794786e-14
16 58 1.08410337743589182619e-14
16 59 -4.69350406747661128055e-14
16 60 3.97918989369479384313e-13
16 61 1.66398578440607597103e-12
16 62 4.47309494532425870172e-13
16 63 4.60456488436600018356e-13
16 64 4.03998210444739231950e-13
16 65 1.42586277476862235722e-13
16 66 -1.28294118818935412997e-12
16 67 -6.88507355872810840971e-13
16 68 1.35489938300736324404e-12
16 69 -1.59203873100276359532e-13
16 70 7.49545908670375563953e-14
16 71 -1.30782666385128266673e-13
17 0 -2.93625848962731071344e-13
17 1 -4.21264416058959062104e-13
17 2 -8.95437175131133728365e-14
17 3 8.26955773810645124673e-15
17 4 1.97511072825941171850e-13
17 5 1.84372190668227334307e-13
17 6 1.36132094302426456622e-12
17 7 1.94790029120530685850e-13
17 8 -2.64527346875057876313e-13
17 9 2.07037498337632243196e-14
17 10 -1.41738445271148469039e-14
17 11 1.63297020614429984665e-14
17 12 1.79455563189252448757e-13
17 13 2.30970359986159628668e-13
17 14 -6.29057413931140491640e-14
17 15 8.33401901509930435731e-14
17 16 1.11791344239682985526e-13
17 17 3.09404664110519279279e-13
17 18 -1.31455366848427341336e-13
17 19 -2.21132160626770136289e-13
17 20 3.12318622325548907365e-14
17 21 1.63442396239272469659e-15
17 22 -2.32739744817262065222e-14
17 23 -3.14312693668883935401e-14
17 24 5.23535365907155183594e-13
17 25 3.78019355306397574209e-13
17 26 1.09100586589469235781e-13
17 27 1.26149196726838884730e-13
17 28 2.39193603312152414139e-13
17 29 2.51397318911140211954e-13
17 30 7.53769594599594456515e-13
17 31 3.61395291666937240340e-13
17 32 8.88126444278653150299e-15
17 33 1.11634120938845126087e-13
17 34 2.69641365589384703098e-14
17 35 -1.29211020605871204652e-15
17 36 1.83769763162068655306e-12
17 37 -3.97573048980609234895e-13
17 38 2.28482052703332440231e-13
17 39 1.31386716300972189319e-13
17 40 1.87104435373469391879e-13
17 41 2.96612345746510748193e-13
17 42 -5.15436138426428215012e-13
17 43 3.51187565627661830542e-13
17 44 6.03200162238614245905e-13
17 45 7.66701128784128071450e-14
17 46 1.61067390756449960113e-14
17 47 -5.49814818671446038049e-14
17 48 -2.02041883638628604617e-13
17 49 1.48499328489506107705e-13
17 50 3.51565278131897028239e-13
17 51 3.38007200261675779574e-13
17 52 2.50337753545267009960e-13
17 53 3.00661038096314015251e-13
17 54 -3.31313841682018808815e-13
17 55 2.55121612627202192025e-13
17 56 -3.70403540181180762043e-14
17 57 -1.47608099555697385212e-13
17 58 -7.03823173999134586643e-15
17 59 -3.71394668169450112803e-14
17 60 2.11182620024248885162e-12
17 61 5.44937596768213855172e-13
17 62 9.75066559746379797911e-13
17 63 5.43553628762744554869e-13
17 64 3.44512153980223412736e-13
17 65 3.57112318874205789195e-13
17 66 3.15135591625978355024e-12
17 67 1.88112183708727591734e-13
17 68 -1.32230298482742830018e-13
17 69 -1.22178122726816414692e-13
17 70 2.76014440370608927625e-14
17 71 2.01839932244757690381e-14
18 0 -5.90770418291828834390e-13
18 1 1.35585060630086380238e-11
18 2 -5.41844820218256125290e-12
18 3 1.01343128401116421244e-12
18 4 -1.68345581282852094370e-12
18 5 1.47036297119915088519e-13
18 6 1.67465725239294877751e-11
18 7 1.19174631700478047826e-11
18 8 -4.77653493708057951149e-12
18 9 5.02572025287297826278e-12
18 10 -1.19480721652518045593e-12
18 11 1.00807056066691110253e-13
18 12 6.13799076319215369418e-12
18 13 1.06887357658328358251e-11
18 14 1.52818992233297233217e-12
18 15 3.73592044250742492716e-13
18 16 1.53780662245321041219e-12
18 17 -1.31455366848427341336e-13
18 18 2.39598967177254216657e-10
18 19 -7.11092752489556850674e-12
18 20 8.79271795885733988429e-12
18 21 2.51297935742476236376e-12
18 22 1.41243994910965428152e-13
18 23 -4.10491341097715360133e-13
18 24 -4.45127860242315491404e-12
18 25 5.67693168108464393587e-12
18 26 -2.29515429030046158617e-12
18 27 -1.56200512745362826683e-12
18 28 1.20911380980030791990e-12
18 29 1.40116686775997111852e-13
18 30 -1.90012818924422630700e-11
18 31 3.62075358375998237417e-12
18 32 1.90651617760829964490e-12
18 33 1.76797013923150820365e-12
18 34 -1.71420845050568496974e-12
18 35 -1.51225452178143511752e-13
18 36 6.23704001951029665717e-11
18 37 -7.40094307473967309883e-12
18 38 4.06030879245309631724e-12
18 39 1.27914434040921584288e-12
18 40 4.17940493717011444051e-13
18 41 -2.26060586445106605601e-13
18 42 1.52843280665944792619e-12
18 43 6.95947125749110549561e-12
18 44 2.44404373852792124291e-12
18 45 3.84945725383546208306e-12
18 46 6.59033296430957345178e-13
18 47 5.61337150710527527108e-13
18 48 -2.39879734935952915973e-11
18 49 5.32934787499380996950e-12
18 50 5.88915099712764397430e-12
18 51 -1.19285445083482441503e-12
18 52 1.84807261732916989321e-13
18 53 1.65288956926083228523e-13
18 54 -6.51064023629273024879e-12
18 55 5.42984484426541226500e-12
18 56 -3.69118193485186279263e-12
18 57 2.18415084025389324231e-13
18 58 6.72825910260058777387e-14
18 59 6.32870128714236718934e-13
18 60 2.97907180734635796740e-11
18 61 -7.31034081855282404966e-12
18 62 -1.49588566543143769953e-11
18 63 -3.41701442209586653889e-12
18 64 -1.99342116470197949549e-12
18 65 -7.64347566652693229765e-13
18 66 5.49113127367972710640e-11
18 67 -3.32772006212478594360e-11
18 68 2.95605073320070749335e-12
18 69 7.41132548307535002208e-13
18 70 2.32599786039789330312e-12
18 71 -2.52087685853509427860e-14
19 0 3.63528868265472059863e-13
19 1 -5.24498078199995431491e-12
19 2 4.62196178620891288167e-12
19 3 6.82400810265984755967e-13
19 4 9.01774074993694901875e-13
19 5 -6.08004864623674458593e-13
19 6 -6.45616328961627385058e-12
19 7 2.88508622709199108423e-12
19 8 -1.42284185567286995238e-12
19 9 -1.24985344213772708106e-13
19 10 -9.16593199252428720279e-13
19 11 3.96641690330789799971e-13
19 12 1.38496080500091176447e-11
19 13 -5.83897547168565857717e-12
19 14 3.60894155865493802475e-12
19 15 1.29707962450793390987e-12
19 16 -4.87778644616028104177e-13
19 17 -2.21132160626770136289e-13
19 18 -7.11092752489556850674e-12
19 19 3.48675309939104008735e-11
19 20 -4.10905367493334960521e-12
19 21 -1.84943146777912191498e-13
19 22 -3.54733645551005723805e-13
19 23 2.90544687504480802409e-13
19 24 -7.28178126973589813706e-12
19 25 2.03033958909436293782e-12
19 26 3.11112945047673924308e-14
19 27 1.38264991300377053257e-13
19 28 -4.78970819880904325249e-13
19 29 -2.66817204438232482296e-15
19 30 -2.86550897415267199483e-12
19 31 3.69636236813703631348e-12
19 32 -1.19396158052967835701e-12
19 33 -1.27077346971752770643e-12
19 34 1.44565863310512012963e-13
19 35 1.35482939433073679624e-14
19 36 1.11376464387939999391e-12
19 37 2.18259306699409689911e-13
19 38 -3.73784033286166877367e-13
19 39 -6.03305957564652596217e-13
19 40 -4.48015826000660346132e-13
19 41 -1.24821459521846818831e-14
19 42 1.12735788159106735043e-11
19 43 5.50494059263594958364e-12
19 44 -2.20299493605742862603e-12
19 45 -1.82048159955966652491e-12
19 46 1.48587193941002517931e-12
19 47 -2.43838545906457551163e-13
19 48 5.24063376477567868339e-12
19 49 -3.02957098064214619099e-12
19 50 2.57975844199130134658e-12
19 51 8.06727638795012425212e-13
19 52 -4.66312128221150331223e-13
19 53 1.42121547036194740396e-14
19 54 -5.26607110974298584672e-12
19 55 -6.95575636839503042801e-12
19 56 9.59473273125753349639e-13
19 57 -1.12208248073780659354e-12
19 58 -3.25472142011785613342e-13
19 59 2.34470961485687706685e-13
19 60 -3.55015499081002952582e-11
19 61 -4.64815471389449770432e-12
19 62 2.88533673776157773067e-12
19 63 -2.04581652697707099297e-12
19 64 7.47881091317772107028e-13
19 65 3.48449365756432286469e-13
19 66 -2.16401629193809865594e-11
19 67 4.51379649723399286125e-12
19 68 -2.66474392954405051346e-12
19 69 2.32436844617150200589e-12
19 70 -4.35199334700516243442e-14
19 71 -9.78125363572938620218e-13
20 0 9.48389010178256487885e-13
20 1 1.80847700555056736880e-12
20 2 -6.82724999326375291438e-13
20 3 -2.27542586119349211648e-13
20 4 1.11568981038817432999e-13
20 5 1.70056715606031070057e-13
20 6 2.91643485041706977268e-12
20 7 1.03242757808603384542e-12
20 8 9.44844733183334092248e-13
20 9 -1.68144700486845220318e-14
20 10 4.23341608059920415108e-13
20 11 2.59605913939627636856e-14
20 12 -5.78511386982374968931e-12
20 13 3.17039115762674342250e-12
20 14 -6.42263936579261526916e-13
20 15 2.11762207485950597212e-13
20 16 3.08012324120590178092e-13
20 17 3.12318622325548907365e-14
20 18 8.79271795885733988429e-12
20 19 -4.10905367493334960521e-12
20 20 7.69539243138540475988e-12
20 21 3.73326466220129808680e-13
20 22 3.52707612176065544220e-14
20 23 -1.31709931742171012349e-13
20 24 -6.36406927093203676724e-12
20 25 1.49256932861604911277e-12
20 26 -6.01417126174960413574e-13
20 27 8.07761014394707616698e-14
20 28 -3.07850129087043938833e-13
20 29 -6.79452251870703977271e-14
20 30 -2.28657730869139893703e-12
20 31 9.97184306112030534782e-13
20 32 6.64973826748395898294e-13
20 33 8.22554543997016165752e-13
20 34 1.56376074505843107010e-13
20 35 -1.66819674465838733117e-13
20 36 1.92561853752150693012e-11
20 37 -1.87084554829232733390e-13
20 38 2.14243082422436319222e-13
20 39 9.09176755851642574979e-13
20 40 7.55769326552815650410e-13
20 41 4.89718713066696352461e-14
20 42 5.16322882302925040065e-12
20 43 2.52313296912195811098e-13
20 44 7.63455708569962354425e-14
20 45 6.75127594731282579853e-13
20 46 -1.31384882015361667491e-13
20 47 -7.56930448526609569512e-14
20 48 2.09631319046370432925e-12
20 49 2.03770140955876919623e-12
20 50 -9.06419820778109421318e-13
20 51 4.31274028026911335586e-13
20 52 6.83553830047973754343e-14
20 53 8.55703098553038190459e-15
20 54 -2.60315361807264958321e-13
20 55 -1.40936705501146565824e-12
20 56 -3.30753889044322526933e-13
20 57 2.27016018465072427667e-13
20 58 -1.92018003265080493030e-14
20 59 4.58539256839603010363e-15
20 60 -3.75495103219121022565e-12
20 61 -1.33675839755664754861e-12
20 62 3.06564625236793478473e-13
20 63 6.53326318226622469479e-13
20 64 -5.35433457009537743733e-13
20 65 -1.10967635032161527057e-13
20 66 2.02369343688858892355e-12
20 67 -1.82621467320585739172e-12
20 68 3.64624617534607365917e-12
20 69 -1.19615754941323634636e-12
20 70 3.72646215907694496554e-13
20 71 1.13173417908473532506e-13
21 0 -1.30761999380733863371e-12
21 1 9.48761255247981160228e-13
21 2 4.46355199601952484336e-13
21 3 2.60554797700890089480e-13
21 4 2.39635466500275919014e-13
21 5 -2.27507531305564303203e-14
21 6 1.58948839590265172337e-12
21 7 2.74983793737268400405e-12
21 8 4.02799619250585677138e-13
21 9 1.26635204407975089579e-13
21 10 2.87127083610227844766e-13
21 11 8.03516675483124979440e-15
21 12 1.92172900569992344199e-12
21 13 1.38725665126772797233e-12
21 14 7.16116284680823760857e-14
21 15 6.93935114201296833850e-13
21 16 2.54865114651086221567e-13
21 17 1.63442396239272469659e-15
21 18 2.51297935742476236376e-12
21 19 -1.84943146777912191498e-13
21 20 3.73326466220129808680e-13
21 21 1.71408041012255138907e-12
21 22 1.87981194440359900828e-13
21 23 1.87040625902808541955e-14
21 24 2.91409584615629717615e-12
21 25 1.35572260076976839062e-12
21 26 1.48769973447396981786e-12
21 27 9.22494192942322010861e-14
21 28 1.03326869741401268110e-13
21 29 7.54382966208922322226e-14
21 30 -3.81429713101877805182e-13
21 31 7.78486222518220458667e-13
21 32 8.46864606303508570701e-13
21 33 1.29703889685178675327e-13
21 34 6.68001008256477841518e-14
21 35 1.25622837735764242078e-13
21 36 5.64592236393449353787e-12
21 37 -8.41709328668327376395e-13
21 38 1.13595949337825062261e-12
21 39 2.93970044007845821868e-13
21 40 1.56392433812653796269e-13
21 41 1.15404220815950631628e-13
21 42 -4.22289271647257280100e-12
21 43 -1.99699944266914464633e-13
21 44 -5.62761018344046977612e-13
21 45 4.12157469659777187324e-13
21 46 3.14886237014341540632e-14
21 47 2.06510404526754496840e-15
21 48 3.17316439279057802030e-12
21 49 1.30247567331490934538e-12
21 50 1.53999439973690032241e-12
21 51 3.78168273107817338124e-13
21 52 1.66678107035070631757e-13
21 53 1.05212660562947185486e-13
21 54 -1.34062497120849027420e-12
21 55 -7.76973849927317432148e-13
21 56 4.78516548375691212198e-13
21 57 2.28881374377120847742e-13
21 58 2.85439149577464574014e-14
21 59 1.14436386151590613438e-14
21 60 1.81391223444274244683e-12
21 61 1.55081803558980987340e-12
21 62 -1.69072558333255096635e-13
21 63 2.55780859519898160832e-13
21 64 2.15343252536083001386e-13
21 65 3.96546493676032142518e-14
21 66 -1.23847970288116016089e-12
21 67 2.47999361533289233915e-12
21 68 1.27216560292019364156e-12
21 69 1.41145503268101830477e-13
21 70 -1.69123411370240305210e-13
21 71 2.00723472382150185080e-17
22 0 1.04995939506662309288e-12
22 1 7.03315608219635142107e-13
22 2 2.43092187116968047525e-13
22 3 2.83179178395642163226e-14
22 4 -4.46594983097108615179e-15
22 5 -4.61624825964925699758e-14
22 6 -6.79231399404195118305e-13
22 7 3.03780314605515368834e-13
22 8 2.53361596917872286238e-13
22 9 2.97737134392563401945e-14
22 10 1.55733468172208755130e-13
22 11 2.11453628338025876342e-14
22 12 5.20245831655439715968e-13
22 13 3.70773512593195701663e-13
22 14 3.55516065689611807153e-13
22 15 1.88597610475952563141e-13
22 16 -5.58002108536278429352e-14
22 17 -2.32739744817262065222e-14
22 18 1.41243994910965428152e-13
22 19 -3.54733645551005723805e-13
22 20 3.52707612176065544220e-14
22 21 1.87981194440359900828e-13
22 22 4.62919159940834887141e-13
22 23 3.86825067591151778211e-14
22 24 5.17559760962538148538e-13
22 25 4.51630590577072449313e-13
22 26 3.91948557985095330838e-13
22 27 6.12051592043654167373e-14
22 28 -4.15606938145015950964e-14
22 29 -2.64030705363184358638e-14
22 30 6.37776739127471967860e-13
22 31 1.09105341242292178356e-13
22 32 8.85602261548059635583e-14
22 33 5.56752840567080859991e-14
22 34 6.06391262556799046262e-14
22 35 3.32513849667749522700e-14
22 36 2.35348858723805263399e-12
22 37 4.03092845423501063417e-13
22 38 5.89230619342058318281e-13
22 39 2.34928149985255376311e-13
22 40 3.91607124871198846329e-14
22 41 -3.09802415028835090865e-14
22 42 3.59619091566251733691e-13
22 43 -8.70734665882557137072e-13
22 44 2.64126191816814946739e-14
22 45 2.14275855901415350296e-14
22 46 6.01612629098198817346e-14
22 47 3.51197456246325615871e-14
22 48 3.43171298669037620851e-12
22 49 4.49637498850446454841e-13
22 50 5.24270378372317272063e-13
22 51 1.28389418487280782149e-13
22 52 4.68595496041368946928e-14
22 53 -3.92543054176973728947e-14
22 54 -2.92700373657882562358e-13
22 55 1.18215229931930884445e-13
22 56 1.93120542723010032984e-13
22 57 7.32454134640677006130e-14
22 58 8.74313446577569691023e-15
22 59 6.32722885820708477916e-14
22 60 1.11780929696157725257e-12
22 61 -5.02286580442892571790e-14
22 62 -1.81640541193168982049e-13
22 63 1.20329965093504860160e-13
22 64 -5.51555558315069408742e-14
22 65 -3.51691430723987883770e-14
22 66 2.22163556798178602525e-14
22 67 8.58296045357820629171e-13
22 68 -3.31549970472436531543e-13
22 69 1.84509946809870742987e-13
22 70 4.56287680454574514286e-14
22 71 1.03700005765306425721e-14
23 0 2.11558573439361513498e-12
23 1 3.62060254247245912137e-13
23 2 3.51934032588141750082e-13
23 3 2.06076098094572052795e-13
23 4 3.81097694027944594023e-14
23 5 -1.77643175602595450475e-14
23 6 -1.01863611505767453044e-12
23 7 -3.23623820578826229498e-13
23 8 -7.07114852509999648501e-14
23 9 8.02375922563001116726e-14
23 10 -2.96851211809484589520e-14
23 11 7.87609188565552768468e-14
23 12 8.38124940487742334089e-13
23 13 2.14964697751394865185e-13
23 14 2.46461864784138351773e-13
23 15 2.13557171178837808018e-13
23 16 2.73293490451912909000e-14
23 17 -3.14312693668883935401e-14
23 18 -4.10491341097715360133e-13
23 19 2.90544687504480802409e-13
23 20 -1.31709931742171012349e-13
23 21 1.87040625902808541955e-14
23 22 3.86825067591151778211e-14
23 23 1.52954652493713421668e-13
23 24 1.00679968352010745453e-12
23 25 3.13639694253595260630e-13
23 26 4.57806785161727933092e-13
23 27 2.47025570433125971704e-13
23 28 4.04565700609031709750e-14
23 29 -2.84052200487799726746e-14
23 30 2.58042793181372677733e-13
23 31 -7.67344465603152912856e-14
23 32 1.68083683583591523953e-13
23 33 -1.77419865646509259136e-14
23 34 7.23100499686848730821e-15
23 35 6.88903480326575643948e-14
23 36 -6.32064506908073685195e-13
23 37 4.71756062180547280360e-13
23 38 1.23385964476517336224e-13
23 39 1.12181603997826691093e-13
23 40 2.26373636408174555708e-14
23 41 -4.53873625990360162323e-14
23 42 -1.61912530990616310170e-13
23 43 -4.10375382540980058743e-13
23 44 1.21629235733797606631e-13
23 45 -4.07048182237555961388e-14
23 46 4.31561334670268333308e-14
23 47 4.48371879027453175506e-14
23 48 4.76653047807218651715e-13
23 49 4.55006974024963748403e-13
23 50 1.92962112869607714041e-13
23 51 5.84017486397776010689e-14
23 52 7.88556433495626347778e-15
23 53 -3.79497240087143927534e-14
23 54 3.26310787893718786689e-13
23 55 1.32800927347884519467e-13
23 56 2.17899439094949006792e-13
23 57 7.02333006670738134180e-14
23 58 2.12343729173976139623e-14
23 59 7.11607657120485511004e-14
23 60 -1.59186073555114255068e-12
23 61 9.45258282136946603432e-13
23 62 1.93251653532165423797e-13
23 63 2.28178940245089371656e-13
23 64 1.20545040922165301272e-14
23 65 -5.77314247723668142283e-14
23 66 1.13068451453864979354e-12
23 67 1.11462788722550862549e-13
23 68 3.01243481462066942201e-13
23 69 1.32648486889975246513e-14
23 70 9.02865737494641988179e-14
23 71 7.40305124277178178720e-14
24 0 4.32247648084747283439e-11
24 1 1.34052594146550092990e-11
24 2 1.48471559841590991175e-11
24 3 3.23872441405839401596e-12
24 4 -1.70868458577071563698e-13
24 5 1.26415851300557182806e-12
24 6 1.50011108797820496485e-11
24 7 3.09319987214678995464e-11
24 8 -3.35703782768469581901e-12
24 9 1.61765405763021812367e-14
24 10 2.36582905471401192316e-12
24 11 2.12433338188446068631e-12
24 12 3.42142244585474492586e-11
24 13 3.24386383312887713099e-11
24 14 5.51119412078704476476e-12
24 15 9.18636999826142080584e-12
24 16 1.95538780709777809366e-12
24 17 5.23535365907155183594e-13
24 18 -4.45127860242315491404e-12
24 19 -7.28178126973589813706e-12
24 20 -6.36406927093203676724e-12
24 21 2.91409584615629717615e-12
24 22 5.17559760962538148538e-13
24 23 1.00679968352010745453e-12
24 24 3.50211642593549836030e-10
24 25 2.32505112750691850761e-11
24 26 1.86154499583832733384e-11
24 27 9.70210573479683243229e-12
24 28 3.71557005261236614464e-12
24 29 2.22082427575385725745e-13
24 30 2.96663839887959413372e-11
24 31 -1.32784235102443421724e-11
24 32 1.70214329583494623387e-11
24 33 6.13140512897787202016e-12
24 34 5.98427024012235281923e-13
24 35 1.79985784362183520409e-12
24 36 -2.18546896076847019825e-11
24 37 -2.82569537955446223014e-12
24 38 1.21658347329760118854e-11
24 39 2.61539572327395789928e-12
24 40 2.11350083500077062352e-12
24 41 1.24475678795847354095e-12
24 42 -7.25246968438561442132e-12
24 43 -1.06519909151806454371e-11
24 44 1.66055276870494516284e-11
24 45 3.29675190017655454187e-12
24 46 4.87203684526864701262e-14
24 47 -9.00308664615420877261e-13
24 48 -2.32795755365586194873e-12
24 49 1.20772747919823296061e-11
24 50 9.66942768680728168016e-13
24 51 2.93990481844243681881e-12
24 52 2.14237316094504110178e-12
24 53 1.32727047413706980619e-12
24 54 -8.96046431405538069912e-12
24 55 2.79727104337877128851e-11
24 56 -2.46688253865997534229e-12
24 57 1.04647037642016617600e-11
24 58 1.20074822093631741127e-12
24 59 -6.88981509304925444353e-13
24 60 3.02397813353645853680e-11
24 61 5.03083551859260768019e-11
24 62 1.28061872759600877202e-11
24 63 1.29501577861872310045e-11
24 64 9.67526067555862570230e-12
24 65 1.33054142407960275419e-12
24 66 1.62187256163455164124e-11
24 67 3.47359967644372860409e-11
24 68 1.92493600011423011670e-11
24 69 -1.46726451692585019363e-12
24 70 3.68861176691375272657e-12
24 71 1.90558840766228836418e-12
25 0 9.81318281165919797152e-12
25 1 9.85816444771824390431e-12
25 2 4.96227120746732845490e-12
25 3 1.79868671324292774678e-12
25 4 -3.60932412017903775397e-14
25 5 -8.11120032196030168337e-14
25 6 9.16259311403496066931e-12
25 7 1.03458099503569670973e-11
25 8 -3.91047531417012797649e-12
25 9 3.65105487283616353871e-13
25 10 4.13921628603390545027e-13
25 11 1.50317162254527981152e-13
25 12 -1.59491439113154929842e-12
25 13 1.01793135035648416523e-11
25 14 5.19598486238482703410e-12
25 15 2.75385036062203043992e-12
25 16 5.57886717978294391414e-13
25 17 3.78019355306397574209e-13
25 18 5.67693168108464393587e-12
25 19 2.03033958909436293782e-12
25 20 1.49256932861604911277e-12
25 21 1.35572260076976839062e-12
25 22 4.51630590577072449313e-13
25 23 3.13639694253595260630e-13
25 24 2.32505112750691850761e-11
25 25 6.58792416693825119120e-11
25 26 7.38505946200063063037e-12
25 27 2.16158039089069207643e-12
25 28 -2.77160416393593909905e-13
25 29 -8.03982901260552476867e-14
25 30 -5.08668852235198883584e-12
25 31 -6.71396300630598667598e-12
25 32 -7.44560731918085293989e-13
25 33 2.67970289580866739455e-12
25 34 1.30111604918334913328e-12
25 35 9.07520821909924878330e-13
25 36 9.51866868036096190546e-12
25 37 1.68079683955632792638e-11
25 38 3.85735862139825411709e-12
25 39 5.95521703862846262171e-13
25 40 1.52659203337862472663e-12
25 41 7.97790382958139975146e-13
25 42 -1.33085728727995119116e-11
25 43 -9.16878138580689096496e-12
25 44 6.04049817313386207619e-12
25 45 1.41882849272779708090e-12
25 46 1.57472892644542630879e-12
25 47 1.62931674391075062378e-13
25 48 2.71935966841686779813e-11
25 49 2.20054203144214023612e-11
25 50 9.29472524495104302421e-12
25 51 2.36072968868543463637e-12
25 52 1.53579339678058882805e-12
25 53 -3.33907289717566385495e-14
25 54 3.00016728732259619143e-12
25 55 -9.57768506036028583819e-12
25 56 -1.61563554753211272724e-12
25 57 1.69910193804992183619e-12
25 58 1.20391077865990758300e-12
25 59 8.29827113380144262597e-13
25 60 3.84810221479520457784e-11
25 61 1.16805360418371599446e-11
25 62 1.94951152405667255855e-11
25 63 5.04206673193030523668e-12
25 64 6.36266172546667815443e-13
25 65 -4.16666626595730912910e-13
25 66 4.16399277862469685913e-12
25 67 1.38586039295742560604e-11
25 68 1.36995390015450124671e-11
25 69 2.34896052172303476209e-12
25 70 1.96621022251213363185e-12
25 71 1.58333848673309283552e-12
26 0 1.33160935059785569911e-11
26 1 3.65685277593866349575e-12
26 2 2.19291614381243911608e-12
26 3 2.20979864707830897989e-12
26 4 4.90639880506682344269e-13
26 5 3.58310926336741142814e-14
26 6 -2.73788701990092716406e-12
26 7 1.67551610482094945263e-12
26 8 -7.19278996380732085913e-13
26 9 6.06519386100197524077e-13
26 10 6.72953866708629508609e-14
26 11 4.24531490876476095164e-13
26 12 7.69245814358766222952e-12
26 13 3.59942479388294885165e-12
26 14 3.56290833560806069036e-12
26 15 1.45246298356093397547e-12
26 16 2.61230375508689473065e-13
26 17 1.09100586589469235781e-13
26 18 -2.29515429030046158617e-12
26 19 3.11112945047673924308e-14
26 20 -6.01417126174960413574e-13
26 21 1.48769973447396981786e-12
26 22 3.91948557985095330838e-13
26 23 4.57806785161727933092e-13
26 24 1.86154499583832733384e-11
26 25 7.38505946200063063037e-12
26 26 1.22420147140345724577e-11
26 27 2.39536235532423499920e-12
26 28 5.46028086133929346700e-13
26 29 -2.15076381617136076887e-13
26 30 -6.54542809076485806444e-12
26 31 -4.42802090767728385600e-12
26 32 1.02410681309519496538e-12
26 33 4.73331586607603558330e-13
26 34 7.85834062661826716449e-13
26 35 5.30109648366184044898e-13
26 36 4.90345136950424922819e-12
26 37 2.14905765485020945807e-12
26 38 3.09969785985149509544e-12
26 39 7.15973861098436091297e-13
26 40 4.08360208137036222838e-13
26 41 -3.53217921833187540086e-14
26 42 -6.09028175173842625788e-12
26 43 6.31943243224929522235e-13
26 44 -3.19776513706509902385e-13
26 45 -4.45054958660537290916e-14
26 46 -3.13612583147704936870e-13
26 47 1.23469438265507599651e-13
26 48 9.25043475260391217330e-12
26 49 2.77567729507381330486e-12
26 50 3.90665155643416967216e-12
26 51 1.80566884875045307228e-12
26 52 1.49031895453116923304e-13
26 53 -1.40128153589572681442e-13
26 54 -1.28712704878646071402e-12
26 55 2.26016865738903248264e-13
26 56 1.51882712068816182887e-13
26 57 8.66116998643898307446e-13
26 58 5.17786389716978292103e-14
26 59 1.57245325321206958379e-13
26 60 -3.70487277573576840162e-12
26 61 9.04185467836038949403e-12
26 62 5.98848491971521774762e-12
26 63 4.73703728762773218344e-12
26 64 2.55586130121937400173e-13
26 65 -1.28097118526573141925e-13
26 66 4.08876640045922508581e-12
26 67 8.62737488123170348862e-12
26 68 3.68149833810792187507e-12
26 69 -7.19407278994808893935e-13
26 70 8.74621149229685349082e-13
26 71 5.53471451807594305409e-13
27 0 7.73390378421453933765e-12
27 1 1.58389750305075914518e-13
27 2 1.18943379123387801474e-12
27 3 1.02704379147216310406e-12
27 4 4.22884013340349571667e-13
27 5 6.74100293546334560529e-14
27 6 3.72617286757225061587e-12
27 7 7.67651176347032060304e-13
27 8 -1.19871682811369831384e-13
27 9 -2.90188985139372762180e-13
27 10 -2.54108595471298999378e-13
27 11 2.49852503570429208685e-13
27 12 3.30730844323961086236e-13
27 13 1.84632270841862835807e-12
27 14 5.84046089283672600791e-13
27 15 1.19813418930579390178e-12
27 16 5.12192353155391826256e-13
27 17 1.26149196726838884730e-13
27 18 -1.56200512745362826683e-12
27 19 1.38264991300377053257e-13
27 20 8.07761014394707616698e-14
27 21 9.22494192942322010861e-14
27 22 6.12051592043654167373e-14
27 23 2.47025570433125971704e-13
27 24 9.70210573479683243229e-12
27 25 2.16158039089069207643e-12
27 26 2.39536235532423499920e-12
27 27 4.12328325476222381985e-12
27 28 6.72168249252653678204e-13
27 29 -9.22251316730089453634e-15
27 30 3.01386866477978206175e-12
27 31 -1.04018116416384510642e-12
27 32 6.09110330534072257621e-13
27 33 3.33098371523647899530e-13
27 34 4.30139478880420964716e-14
27 35 2.90996264082488635915e-13
27 36 -4.88851575641825817832e-12
27 37 3.36765410301391782217e-12
27 38 1.18688077084513047998e-12
27 39 7.02304943316388502572e-13
27 40 6.94594863980776032379e-13
27 41 1.02478810068301529232e-13
27 42 2.02757561725856288664e-12
27 43 -1.37245085596971700132e-12
27 44 9.54467990892179966381e-13
27 45 -4.47687206255848159468e-13
27 46 1.27923511680135041542e-15
27 47 -1.00004962030324588944e-13
27 48 8.28174219263997497735e-12
27 49 2.19361623881849433803e-12
27 50 8.78073850693549054121e-13
27 51 1.01873771431992886776e-12
27 52 6.19806804505463502296e-13
27 53 1.26650038557654862862e-13
27 54 -2.23157062805796506006e-12
27 55 -9.09794565998527192522e-13
27 56 3.39972913392703757211e-13
27 57 1.49139931270623595135e-13
27 58 -2.20620534198057517996e-13
27 59 3.72809903448703466763e-14
27 60 -4.45168012066616927914e-12
27 61 7.14688322963107625866e-12
27 62 3.83640380570101507744e-12
27 63 3.38692405072422226045e-12
27 64 1.01567538548985128130e-12
27 65 2.26795277819323470900e-13
27 66 1.03417648996164197820e-12
27 67 1.84992902309656675289e-12
27 68 2.09210463263614103431e-12
27 69 -5.81918122841508831459e-14
27 70 4.78716481062934187102e-13
27 71 3.09620797861641892974e-13
28 0 1.56218280058576879338e-12
28 1 3.41553171455408854853e-13
28 2 5.36365559859881851742e-13
28 3 5.57990401639547762288e-13
28 4 3.84917631960803798170e-13
28 5 1.63120309290376144214e-13
28 6 -1.24881568287189646115e-12
28 7 7.32766827048274287588e-13
28 8 -3.91098897633851363039e-13
28 9 4.76989643480624944404e-14
28 10 5.36517914423109173379e-14
28 11 1.23984407045767324991e-13
28 12 2.10624092714804330293e-12
28 13 9.50078038253943831174e-13
28 14 4.99805915307215861441e-13
28 15 5.14524586409471551221e-13
28 16 5.00168097862014172026e-13
28 17 2.39193603312152414139e-13
28 18 1.20911380980030791990e-12
28 19 -4.78970819880904325249e-13
28 20 -3.07850129087043938833e-13
28 21 1.03326869741401268110e-13
28 22 -4.15606938145015950964e-14
28 23 4.04565700609031709750e-14
28 24 3.71557005261236614464e-12
28 25 -2.77160416393593909905e-13
28 26 5.46028086133929346700e-13
28 27 6.72168249252653678204e-13
28 28 1.05705950424767791850e-12
28 29 2.45954181363179217043e-13
28 30 2.63012798948107320353e-12
28 31 -2.04415667417963478713e-13
28 32 1.27531093338209597262e-13
28 33 2.58976397361717157574e-14
28 34 -1.35468045751156352544e-13
28 35 6.62858980430645551400e-14
28 36 1.48900796631223388134e-12
28 37 -7.77006182974399608142e-13
28 38 5.21162575716727408374e-13
28 39 4.10265982319396130449e-13
28 40 2.95179511862118571690e-13
28 41 3.21426523996037236762e-13
28 42 -1.61339571832284878249e-12
28 43 -7.35888348923679861436e-13
28 44 6.90247223463890590439e-13
28 45 -4.98979604190046645011e-14
28 46 -2.26866053067904181553e-14
28 47 1.19713993610182211792e-14
28 48 -2.61865135102561735026e-13
28 49 1.74090147730882908727e-13
28 50 7.13712080721278193673e-13
28 51 5.96730817149205879560e-13
28 52 5.82412670083040295869e-13
28 53 3.53988851333569821466e-13
28 54 1.53313135201389976474e-12
28 55 5.07064236924275815975e-13
28 56 -6.26985231029086039935e-13
28 57 -1.51785527258735780946e-13
28 58 -1.30160806854505130162e-13
28 59 -4.69813806631049562157e-14
28 60 1.81270958696879860734e-12
28 61 3.12845383773302770101e-12
28 62 1.02984790403179290984e-12
28 63 9.00183647281189495705e-13
28 64 9.41073160621715324228e-13
28 65 3.33613642614837752623e-13
28 66 6.37755412809268793651e-13
28 67 1.39198102719700753762e-12
28 68 4.42392230577289532296e-13
28 69 -3.30988779405610527833e-13
28 70 -6.17657565128346047074e-14
28 71 -6.84031754010795973415e-14
29 0 7.25474220757944434212e-13
29 1 -6.30300103506666288497e-14
29 2 -5.58187716636361646900e-13
29 3 9.33671720514484166246e-16
29 4 1.51151063281610881809e-13
29 5 2.35668190585369556809e-13
29 6 1.67113128984838585798e-12
29 7 8.40471312112637390351e-14
29 8 6.20071559551977618342e-14
29 9 -3.88634814195525067361e-14
29 10 -2.43271519484258238593e-14
29 11 -8.41606539199982742297e-15
29 12 -7.68156534258516261445e-15
29 13 -3.26662054167909879020e-13
29 14 -1.74678911407819196074e-13
29 15 8.33032528692031609143e-14
29 16 1.54309615821835645197e-13
29 17 2.51397318911140211954e-13
29 18 1.40116686775997111852e-13
29 19 -2.66817204438232482296e-15
29 20 -6.79452251870703977271e-14
29 21 7.54382966208922322226e-14
29 22 -2.64030705363184358638e-14
29 23 -2.84052200487799726746e-14
29 24 2.22082427575385725745e-13
29 25 -8.03982901260552476867e-14
29 26 -2.15076381617136076887e-13
29 27 -9.22251316730089453634e-15
29 28 2.45954181363179217043e-13
29 29 4.62303023163467682430e-13
29 30 1.56622759943552729465e-12
29 31 5.01145782567884536939e-13
29 32 -1.11140947772735282110e-13
29 33 -4.81627632812780945805e-14
29 34 -1.83855988007439824424e-14
29 35 -3.41709890488101939295e-14
29 36 1.87819987729860581939e-12
29 37 -7.48821411782531427320e-13
29 38 4.26604601782149370702e-13
29 39 1.05907984424806504333e-13
29 40 1.73535444377332035650e-13
29 41 3.14270303217616820272e-13
29 42 -1.93952262732115003265e-13
29 43 8.70642186523020295066e-13
29 44 4.60848092418561735928e-13
29 45 4.80029622838943922307e-14
29 46 4.39476791784546242347e-14
29 47 -5.17920176974978711000e-14
29 48 5.42633710220872755540e-13
29 49 -4.59036733846818182368e-13
29 50 3.05969483250014286241e-13
29 51 2.49366480845978730514e-13
29 52 2.39886458810271544129e-13
29 53 4.43861287771664838832e-13
29 54 6.78203434581040513871e-13
29 55 -3.59653637656754075241e-13
29 56 -2.01258773395933004411e-13
29 57 -1.20423184873754771693e-13
29 58 2.58135986861685497734e-14
29 59 -5.17502271087608435950e-14
29 60 3.43076748237210633815e-12
29 61 4.88196082918725349227e-13
29 62 6.70955683369699122103e-13
29 63 3.90223999616872259689e-13
29 64 3.85519355141359359046e-13
29 65 6.02320275401117831708e-13
29 66 3.44892146199031714174e-13
29 67 -5.44332134767202844906e-13
29 68 -3.83560090149910082626e-13
29 69 -2.19050812331890825598e-14
29 70 -2.90311104966357441290e-14
29 71 -1.33511177402785196401e-13
30 0 7.37938708361928059869e-11
30 1 1.75606736282550839545e-11
30 2 -4.83552404472994254517e-12
30 3 8.16870227697407059037e-13
30 4 -5.87329471672349136425e-14
30 5 2.01797644955388249308e-12
30 6 -1.43521187665401251320e-11
30 7 -1.17722120376304872812e-11
30 8 -6.33197737123065663857e-12
30 9 4.74554670936492149079e-12
30 10 5.13950855745733892126e-13
30 11 6.31192142192257231731e-13
30 12 -1.68990852578470631432e-11
30 13 1.91974386695928054356e-11
30 14 -3.73876119710289320547e-12
30 15 -4.45002176774137399951e-14
30 16 1.30054448069039251632e-12
30 17 7.53769594599594456515e-13
30 18 -1.90012818924422630700e-11
30 19 -2.86550897415267199483e-12
30 20 -2.28657730869139893703e-12
30 21 -3.81429713101877805182e-13
30 22 6.37776739127471967860e-13
30 23 2.58042793181372677733e-13
30 24 2.96663839887959413372e-11
30 25 -5.08668852235198883584e-12
30 26 -6.54542809076485806444e-12
30 27 3.01386866477978206175e-12
30 28 2.63012798948107320353e-12
30 29 1.56622759943552729465e-12
30 30 3.25825675840371576397e-10
30 31 9.97840739422545921449e-12
30 32 1.00800027782812460080e-11
30 33 -1.87418282593455981588e-12
30 34 -2.04134169091609157258e-12
30 35 -7.71433499139748900996e-13
30 36 2.29579438858997440204e-12
30 37 -1.47703504359076387643e-11
30 38 6.17510389792847550673e-15
30 39 3.12012945497529755431e-12
30 40 2.47457878392391630721e-12
30 41 1.34506941088646497180e-12
30 42 8.38899835197603083923e-12
30 43 -4.21584135875078763335e-12
30 44 -8.17063952648720544843e-12
30 45 2.96282964894176781716e-12
30 46 -7.95560703042409970768e-13
30 47 2.42874094870778530526e-13
30 48 3.76631217268576608079e-11
30 49 8.10784072967212443779e-12
30 50 -5.01690102391848189236e-12
30 51 -5.22063364694405860047e-12
30 52 2.16388965896190354521e-12
30 53 1.46252747123022753949e-12
30 54 3.35092390115576221048e-11
30 55 -6.24247041834197356950e-12
30 56 -3.07157822243103622768e-12
30 57 3.34371217168404066884e-12
30 58 -7.46043540840413446090e-13
30 59 1.48904412352058161049e-13
30 60 1.25911358177090376823e-10
30 61 2.32383200774264558932e-11
30 62 -2.28287269541211087900e-12
30 63 6.00789603085407998436e-12
30 64 4.50350332396839454952e-12
30 65 1.40694909410505421156e-12
30 66 -8.09288903370239396775e-11
30 67 -2.00933542454454605792e-11
30 68 6.08209466993964168173e-12
30 69 2.11299073630633787329e-12
30 70 1.82275845680351582079e-12
30 71 -5.83282581710566521621e-13
31 0 -2.84158867503668498985e-12
31 1 -1.54732583578331775536e-12
31 2 1.33657792283711571991e-12
31 3 -9.18322021609297030765e-13
31 4 8.50930375337053284021e-13
31 5 2.87900687306206141066e-13
31 6 -6.67738916562665669165e-12
31 7 3.01750302958638585233e-12
31 8 -8.91147879169241086536e-13
31 9 7.11463375786417036017e-13
31 10 4.38037822248864658759e-13
31 11 3.32386459117666995440e-13
31 12 6.90723896565689660611e-12
31 13 -1.55654545022787640971e-12
31 14 -1.90440943351867473796e-12
31 15 3.27394435497481078724e-13
31 16 4.35161512950839182615e-13
31 17 3.61395291666937240340e-13
31 18 3.62075358375998237417e-12
31 19 3.69636236813703631348e-12
31 20 9.97184306112030534782e-13
31 21 7.78486222518220458667e-13
31 22 1.09105341242292178356e-13
31 23 -7.67344465603152912856e-14
31 24 -1.32784235102443421724e-11
31 25 -6.71396300630598667598e-12
31 26 -4.42802090767728385600e-12
31 27 -1.04018116416384510642e-12
31 28 -2.04415667417963478713e-13
31 29 5.01145782567884536939e-13
31 30 9.97840739422545921449e-12
31 31 4.96456606924707212770e-11
31 32 2.52827879782294334666e-12
31 33 -2.13580201550570595422e-12
31 34 -3.61049583078376894819e-13
31 35 -1.09053934827676469938e-13
31 36 -2.32544857997538550006e-12
31 37 -4.82854140920127677144e-12
31 38 2.19436244374922487064e-12
31 39 1.27456163190357558272e-12
31 40 8.05502343622424041933e-13
31 41 9.19610999507362981544e-13
31 42 -8.03624395055125645890e-12
31 43 -8.67288980632923556558e-12
31 44 -3.33671890517381249479e-12
31 45 -3.18726927660055015206e-13
31 46 8.85397419328052285780e-15
31 47 -4.00173960403536148307e-13
31 48 -7.31219344968424777092e-12
31 49 1.67001553131185904602e-12
31 50 -1.59805465681658166542e-12
31 51 7.75722652837959004804e-13
31 52 1.55248278083948461516e-12
31 53 8.64239904712993315191e-13
31 54 -5.20463927179428487155e-12
31 55 9.77809995962243906834e-13
31 56 5.33042833443899046276e-12
31 57 -2.60953842270304192622e-12
31 58 -4.93965460833897263579e-13
31 59 -4.42189793251888020357e-13
31 60 -1.70135826816150980777e-11
31 61 -1.30100305235326215285e-11
31 62 -5.15446827661129185455e-12
31 63 -4.17209871253105454125e-13
31 64 2.58806638639324065291e-12
31 65 1.30220723534674989311e-12
31 66 2.25358979420653113314e-11
31 67 -2.31791264674611631305e-12
31 68 -5.37356986733956458134e-13
31 69 2.23727763695671525256e-14
31 70 -7.08219274620748463989e-13
31 71 -6.98463169785305137545e-13
32 0 3.87299099300150333512e-12
32 1 1.55711681860877740320e-12
32 2 2.30246650948551109476e-12
32 3 4.80149391067500107559e-13
32 4 7.30574070122844270517e-13
32 5 -8.28359055713772066601e-14
32 6 -9.27276488929734690229e-13
32 7 4.48613639664469658687e-13
32 8 -2.32084557464722516089e-13
32 9 3.51511503059079897913e-13
32 10 1.10167603891098321335e-13
32 11 7.82837213450952566350e-14
32 12 2.73743175007370124705e-12
32 13 3.96941991334119119960e-12
32 14 -3.61365176949110300538e-13
32 15 8.31942345347970193397e-13
32 16 2.66042477226162910072e-13
32 17 8.88126444278653150299e-15
32 18 1.90651617760829964490e-12
32 19 -1.19396158052967835701e-12
32 20 6.64973826748395898294e-13
32 21 8.46864606303508570701e-13
32 22 8.85602261548059635583e-14
32 23 1.68083683583591523953e-13
32 24 1.70214329583494623387e-11
32 25 -7.44560731918085293989e-13
32 26 1.02410681309519496538e-12
32 27 6.09110330534072257621e-13
32 28 1.27531093338209597262e-13
32 29 -1.11140947772735282110e-13
32 30 1.00800027782812460080e-11
32 31 2.52827879782294334666e-12
32 32 1.07043763032592034516e-11
32 33 3.60740604747509753621e-13
32 34 1.70214122090467418064e-13
32 35 2.47438148556128822443e-13
32 36 1.00100675303879691191e-11
32 37 -2.73428711510498279589e-12
32 38 -1.19429549400141412957e-12
32 39 9.95305583311100634839e-13
32 40 1.75902221387202105447e-14
32 41 3.03396294220544403445e-14
32 42 -4.71411783606980156495e-12
32 43 -2.85575694375917975971e-12
32 44 1.53854396215006250487e-12
32 45 3.38625803028295995477e-13
32 46 3.19323975294827354032e-13
32 47 1.07839899486565894642e-13
32 48 5.98552247398624365114e-12
32 49 5.18129795104318196012e-12
32 50 4.77089215329142366142e-13
32 51 9.82427707700688571644e-13
32 52 -1.11843861689307882145e-13
32 53 -5.88885844712299663733e-14
32 54 -3.56716369204944634233e-13
32 55 2.33637024076448384301e-12
32 56 2.13623312940662160963e-12
32 57 -1.09793216684620351907e-13
32 58 3.87149528617150352624e-13
32 59 2.81893995293580371570e-13
32 60 3.32490171477562786434e-12
32 61 7.56133019120856911829e-12
32 62 1.72117474458753787690e-12
32 63 1.86267407688979761635e-12
32 64 6.96630109194493472503e-13
32 65 7.90048740389060241700e-14
32 66 -5.07703005510359437304e-12
32 67 -1.47535196989625775345e-12
32 68 5.65394555189810406006e-12
32 69 2.12825492004249313917e-13
32 70 2.71960109389199846553e-13
32 71 7.30177300114821677052e-13
33 0 -1.24841832003383872023e-12
33 1 4.15078749302172047623e-13
33 2 8.85879838717201587418e-13
33 3 3.80151587801338563353e-14
33 4 8.86980268111043014747e-14
33 5 2.14723853615084522030e-14
33 6 5.66238640401175085624e-13
33 7 2.47498114099946176926e-12
33 8 -2.38122067623792265016e-13
33 9 4.68268601683075340554e-13
33 10 3.93731456815838769185e-14
33 11 6.73780618155818592898e-14
33 12 -2.28738425886859828063e-12
33 13 3.50269129045769477422e-12
33 14 7.80887075975668767098e-13
33 15 3.80696395365356126944e-13
33 16 2.54753026624237420946e-13
33 17 1.11634120938845126087e-13
33 18 1.76797013923150820365e-12
33 19 -1.27077346971752770643e-12
33 20 8.22554543997016165752e-13
33 21 1.29703889685178675327e-13
33 22 5.56752840567080859991e-14
33 23 -1.77419865646509259136e-14
33 24 6.13140512897787202016e-12
33 25 2.67970289580866739455e-12
33 26 4.73331586607603558330e-13
33 27 3.33098371523647899530e-13
33 28 2.58976397361717157574e-14
33 29 -4.81627632812780945805e-14
33 30 -1.87418282593455981588e-12
33 31 -2.13580201550570595422e-12
33 32 3.60740604747509753621e-13
33 33 2.54911076830875010433e-12
33 34 1.54744673774302154489e-15
33 35 1.26895622743566796694e-13
33 36 7.39802136593036201884e-13
33 37 -4.95419894950543266327e-13
33 38 4.09187829887556393288e-13
33 39 1.75994096136568146437e-14
33 40 3.58387351427272869417e-14
33 41 1.37315264541229347706e-13
33 42 -5.60547513881089192555e-12
33 43 -5.02037713599103596130e-14
33 44 9.43528929053849315598e-13
33 45 5.13398484749383992006e-13
33 46 2.02940842779969626420e-13
33 47 -7.61508876410874356784e-14
33 48 3.32703221801446526363e-12
33 49 1.54022946922675298546e-12
33 50 8.44867154290964575753e-13
33 51 2.49864967537464443281e-13
33 52 1.07929541250024050315e-13
33 53 -1.53197195240220401284e-14
33 54 -3.47005318909810038625e-12
33 55 -5.07838446180233511798e-13
33 56 3.90358482920141064954e-13
33 57 6.24806253214264721507e-13
33 58 2.26559892613196818828e-13
33 59 -7.20413908516329566546e-14
33 60 2.32408320529802493607e-12
33 61 4.49379359691731155645e-12
33 62 2.69887261593811410033e-12
33 63 5.57894151178831056269e-13
33 64 1.43781297447550888657e-13
33 65 -1.51940518407573356902e-13
33 66 1.95585703953558648925e-12
33 67 -5.78059208059172952638e-13
33 68 1.40955305127608960287e-12
33 69 4.60405834877716566269e-13
33 70 3.50049043730312466428e-13
33 71 2.89607683789254234298e-13
34 0 -9.74853789567679124721e-14
34 1 -3.80271970934569689525e-13
34 2 6.24268005208123568748e-14
34 3 -1.71268184802787730852e-13
34 4 -2.28089393985980974665e-14
34 5 -2.52018377151818329606e-14
34 6 -7.69376144987329510911e-13
34 7 1.86990874307040012975e-13
34 8 -9.62369218045932853538e-14
34 9 -4.35480329880201583108e-14
34 10 6.28888203788838550339e-14
34 11 3.81451155256661521034e-15
34 12 1.81825392316223600679e-12
34 13 5.04376635543997343070e-13
34 14 1.27497229002045989433e-13
34 15 1.22684618751826526086e-13
34 16 -9.74864085010373799640e-14
34 17 2.69641365589384703098e-14
34 18 -1.71420845050568496974e-12
34 19 1.44565863310512012963e-13
34 20 1.56376074505843107010e-13
34 21 6.68001008256477841518e-14
34 22 6.06391262556799046262e-14
34 23 7.23100499686848730821e-15
34 24 5.98427024012235281923e-13
34 25 1.30111604918334913328e-12
34 26 7.85834062661826716449e-13
34 27 4.30139478880420964716e-14
34 28 -1.35468045751156352544e-13
34 29 -1.83855988007439824424e-14
34 30 -2.04134169091609157258e-12
34 31 -3.61049583078376894819e-13
34 32 1.70214122090467418064e-13
34 33 1.54744673774302154489e-15
34 34 6.20411834639729630782e-13
34 35 7.27570532272391314194e-15
34 36 4.28082040502779011902e-12
34 37 1.03469669219180451239e-12
34 38 1.88683584382646986846e-13
34 39 3.24850160037956094841e-13
34 40 6.02474031207818773123e-14
34 41 1.13203419895070227735e-14
34 42 -8.54428566089522099970e-13
34 43 1.25852374299001964687e-12
34 44 3.15869495455697320777e-13
34 45 9.82393388910303442301e-14
34 46 -2.61268525279074313415e-14
34 47 1.13817439056197562644e-14
34 48 1.89361665206145873700e-12
34 49 1.24199599458062753687e-12
34 50 7.14046593370115611790e-13
34 51 3.46161236207183465412e-13
34 52 -8.39217709092345228668e-14
34 53 -8.89805174469131397549e-15
34 54 1.06027863647263266501e-13
34 55 3.79548853753630181904e-14
34 56 1.92850834897862771787e-13
34 57 1.97193291567348647243e-13
34 58 1.91075172725014659156e-13
34 59 4.79170060037127978311e-14
34 60 -1.23287068570958934369e-12
34 61 1.56810168304848180989e-12
34 62 1.56492926222387460638e-12
34 63 3.10303916106534317063e-13
34 64 -2.43015941099093779634e-13
34 65 -1.87521714892555496950e-14
34 66 -1.43491516523303013199e-12
34 67 8.67777263741160981160e-13
34 68 6.75184775916666051902e-13
34 69 1.91928220857327633516e-13
34 70 2.94878811822386630246e-13
34 71 9.94252463838057423111e-14
35 0 9.61767864032907875414e-13
35 1 -2.08520247698589889570e-13
35 2 3.55869552086327996939e-13
35 3 2.30970938539542483500e-13
35 4 7.47907718702433642982e-14
35 5 -2.25471829382397909428e-14
35 6 -3.02491477377370823759e-14
35 7 -2.20003603140480840169e-13
35 8 -1.73390760859331278212e-14
35 9 -4.34823218657292661755e-14
35 10 -3.53297906789763504378e-15
35 11 1.02236070447041141171e-13
35 12 3.52774448212157869701e-13
35 13 3.86893066646650737164e-13
35 14 3.38252966637570491325e-13
35 15 3.48225686313737280625e-13
35 16 6.95716856943398124159e-14
35 17 -1.29211020605871204652e-15
35 18 -1.51225452178143511752e-13
35 19 1.35482939433073679624e-14
35 20 -1.66819674465838733117e-13
35 21 1.25622837735764242078e-13
35 22 3.32513849667749522700e-14
35 23 6.88903480326575643948e-14
35 24 1.79985784362183520409e-12
35 25 9.07520821909924878330e-13
35 26 5.30109648366184044898e-13
35 27 2.90996264082488635915e-13
35 28 6.62858980430645551400e-14
35 29 -3.41709890488101939295e-14
35 30 -7.71433499139748900996e-13
35 31 -1.09053934827676469938e-13
35 32 2.47438148556128822443e-13
35 33 1.26895622743566796694e-13
35 34 7.27570532272391314194e-15
35 35 2.29380001992267007510e-13
35 36 -3.55585092629197732505e-13
35 37 5.60558814808308495411e-13
35 38 4.59600072101453437261e-13
35 39 9.54556363758239448950e-14
35 40 4.05951339301523912657e-14
35 41 -2.11749083864756411051e-15
35 42 3.48092835908840650882e-13
35 43 -8.13437807272228994402e-13
35 44 2.73346451736093638830e-13
35 45 -4.55970443607117086171e-14
35 46 5.53031344505044581870e-14
35 47 4.02649987747600351614e-14
35 48 1.98860320630906289825e-12
35 49 5.58044621277858351566e-13
35 50 2.91029495179095400970e-13
35 51 1.65846120942382816745e-13
35 52 8.81533766361648293389e-14
35 53 -9.42011125150084703706e-15
35 54 2.93924744240175937705e-13
35 55 1.89726593663232033401e-13
35 56 6.91458822013705390817e-14
35 57 2.34146629315966351397e-14
35 58 8.82862623297634846606e-15
35 59 8.84838728617656779042e-14
35 60 2.86668418681793066935e-13
35 61 8.63389649423652739212e-13
35 62 6.73173991057192004577e-13
35 63 4.29411363382887585538e-13
35 64 9.66330346783224433693e-14
35 65 -7.86311849034610922998e-14
35 66 1.15980591368053874661e-12
35 67 -5.37759919346349866011e-14
35 68 4.74298015920189553569e-13
35 69 5.28722245105725850989e-14
35 70 4.61315071357570435704e-14
35 71 1.80138378030431128101e-13
36 0 -1.61561106809234406648e-11
36 1 1.96155446011234397835e-11
36 2 -2.76656867327978505710e-12
36 3 -7.57874586338279783365e-12
36 4 -2.22794685866454668651e-12
36 5 1.00468683158302483487e-12
36 6 -5.76733400496490495710e-12
36 7 2.33334337304990442010e-11
36 8 8.29155389610781307784e-12
36 9 1.35448282755346082503e-12
36 10 4.38005443460312043545e-12
36 11 -4.84347877634220512948e-13
36 12 2.61500055328859140587e-11
36 13 2.66905175090151396065e-11
36 14 5.62821796726808882971e-12
36 15 5.67945207737861478514e-12
36 16 -1.67987080374482076044e-12
36 17 1.83769763162068655306e-12
36 18 6.23704001951029665717e-11
36 19 1.11376464387939999391e-12
36 20 1.92561853752150693012e-11
36 21 5.64592236393449353787e-12
36 22 2.35348858723805263399e-12
36 23 -6.32064506908073685195e-13
36 24 -2.18546896076847019825e-11
36 25 9.51866868036096190546e-12
36 26 4.90345136950424922819e-12
36 27 -4.88851575641825817832e-12
36 28 1.48900796631223388134e-12
36 29 1.87819987729860581939e-12
36 30 2.29579438858997440204e-12
36 31 -2.32544857997538550006e-12
36 32 1.00100675303879691191e-11
36 33 7.39802136593036201884e-13
36 34 4.28082040502779011902e-12
36 35 -3.55585092629197732505e-13
36 36 5.90067216440025712395e-10
36 37 -3.35606173667261494804e-12
36 38 1.13980994152413380787e-11
36 39 9.94140188838486223016e-12
36 40 3.58912297114661189163e-12
36 41 7.28599425917308076131e-13
36 42 7.44384388344966180243e-12
36 43 3.05230936203770101597e-11
36 44 -2.05997924919128751161e-13
36 45 3.68243145027492943091e-12
36 46 1.80369180414711805529e-12
36 47 1.71829541059371021230e-12
36 48 1.20971116442642150889e-10
36 49 3.10190035648643013441e-11
36 50 2.03605214725620105620e-11
36 51 1.36447366713038459998e-11
36 52 4.51754989667209913114e-12
36 53 1.49078542912435781102e-12
36 54 7.71310593386082951330e-13
36 55 5.34667577468620529659e-12
36 56 6.95118848278990588486e-12
36 57 4.51390067739025426563e-12
36 58 1.04372839519483706081e-12
36 59 3.64851215614730157210e-12
36 60 3.66420082849331328581e-11
36 61 -7.20442748552560751587e-12
36 62 1.86602495680007170756e-11
36 63 7.61020123114121578276e-12
36 64 -1.60334414745028370186e-12
36 65 3.30056669509801546150e-12
36 66 -1.05523725977876227390e-11
36 67 9.11607196721722228422e-12
36 68 2.65887198964597992187e-11
36 69 -1.04583088736624124480e-11
36 70 1.82079774148755014135e-12
36 71 5.02189147761258348766e-12
37 0 3.52276991664259754408e-12
37 1 4.45101228552940671982e-12
37 2 3.58750440149808096456e-12
37 3 2.30448644940928306025e-13
37 4 -8.56624108794538716222e-13
37 5 -3.30629240959927915640e-13
37 6 6.87678159862034737610e-12
37 7 7.21297886929980225596e-12
37 8 -2.55726927854806891039e-12
37 9 -2.65427689237659624304e-13
37 10 1.00728600855625665079e-12
37 11 5.37892410319374415255e-13
37 12 -3.40561828263537515592e-13
37 13 -5.63743695235641172606e-14
37 14 2.71116380242497700550e-12
37 15 2.70710603027262884814e-12
37 16 -4.33864331320912367597e-13
37 17 -3.97573048980609234895e-13
37 18 -7.40094307473967309883e-12
37 19 2.18259306699409689911e-13
37 20 -1.87084554829232733390e-13
37 21 -8.41709328668327376395e-13
37 22 4.03092845423501063417e-13
37 23 4.71756062180547280360e-13
37 24 -2.82569537955446223014e-12
37 25 1.68079683955632792638e-11
37 26 2.14905765485020945807e-12
37 27 3.36765410301391782217e-12
37 28 -7.77006182974399608142e-13
37 29 -7.48821411782531427320e-13
37 30 -1.47703504359076387643e-11
37 31 -4.82854140920127677144e-12
37 32 -2.73428711510498279589e-12
37 33 -4.95419894950543266327e-13
37 34 1.03469669219180451239e-12
37 35 5.60558814808308495411e-13
37 36 -3.35606173667261494804e-12
37 37 1.01056315753943369167e-10
37 38 1.01145374736648181999e-11
37 39 4.31109459504873211339e-12
37 40 1.76267504042173387721e-12
37 41 -7.74159119804295107361e-13
37 42 -2.07059379993687608013e-11
37 43 5.79227012486099688991e-12
37 44 4.23497622725827379114e-12
37 45 1.76938722721018197610e-12
37 46 1.67205793974582370343e-12
37 47 5.22207171076995716239e-13
37 48 3.45192785199888270248e-11
37 49 2.18475155663916594605e-11
37 50 5.80443262526426324092e-12
37 51 2.42222553169520887586e-12
37 52 1.06035458264892361052e-12
37 53 -9.71914695636721231157e-14
37 54 -7.25537915537134177962e-12
37 55 1.46310745980887992016e-12
37 56 2.86124832319581396298e-13
37 57 7.36350001780371051614e-13
37 58 1.19567027216234726619e-12
37 59 9.90929259349710382508e-13
37 60 -7.60718402606974062936e-12
37 61 6.46865432190207449247e-12
37 62 7.72809230747762484548e-12
37 63 1.90770532027082252832e-12
37 64 7.01035534188707007754e-13
37 65 -4.10681563939424942848e-13
37 66 2.36853654181489592372e-12
37 67 -5.29157072252173846407e-12
37 68 4.22062489159009868102e-13
37 69 4.37514202485131815518e-12
37 70 7.40353233215269981087e-13
37 71 1.53914667353907873659e-12
38 0 7.57416589985611609527e-12
38 1 3.91814338487642224466e-12
38 2 -4.71029759895750813207e-13
38 3 -5.07838514663464875685e-13
38 4 1.53505871968120305954e-14
38 5 4.25949063475213170076e-14
38 6 1.01461968188876679209e-11
38 7 1.03888559503676312008e-11
38 8 -1.32095692647694087887e-13
38 9 1.14294133920541876619e-12
38 10 7.19379537612772824532e-14
38 11 4.77552228301978779288e-13
38 12 6.39293308817446044161e-12
38 13 1.94637344393612703201e-12
38 14 3.16060380944544319405e-12
38 15 2.11414175906708971356e-12
38 16 8.09698567469919882145e-13
38 17 2.28482052703332440231e-13
38 18 4.06030879245309631724e-12
38 19 -3.73784033286166877367e-13
38 20 2.14243082422436319222e-13
38 21 1.13595949337825062261e-12
38 22 5.89230619342058318281e-13
38 23 1.23385964476517336224e-13
38 24 1.21658347329760118854e-11
38 25 3.85735862139825411709e-12
38 26 3.09969785985149509544e-12
38 27 1.18688077084513047998e-12
38 28 5.21162575716727408374e-13
38 29 4.26604601782149370702e-13
38 30 6.17510389792847550673e-15
38 31 2.19436244374922487064e-12
38 32 -1.19429549400141412957e-12
38 33 4.09187829887556393288e-13
38 34 1.88683584382646986846e-13
38 35 4.59600072101453437261e-13
38 36 1.13980994152413380787e-11
38 37 1.01145374736648181999e-11
38 38 2.06590556025758086277e-11
38 39 3.14554016666997058210e-12
38 40 6.16223687944041681921e-13
38 41 6.71517835926189843015e-13
38 42 8.56231401783312581896e-12
38 43 -1.01326251439674988580e-12
38 44 8.66349330135072370018e-13
38 45 -3.35997935891451691963e-14
38 46 2.66556522014573842757e-13
38 47 -3.49918488261360719469e-14
38 48 4.86581072401646877985e-12
38 49 3.07038272564099837933e-12
38 50 4.67773955085222136601e-12
38 51 2.65962058990150147727e-12
38 52 1.09731789383946678196e-12
38 53 8.58840494156440208396e-13
38 54 -8.29341765088207005714e-12
38 55 -2.49813190447180398967e-13
38 56 5.08154859990500114493e-13
38 57 3.07438786202683539004e-14
38 58 6.32053741196646685556e-13
38 59 -3.66501981322211871438e-15
38 60 3.17740151967807972390e-12
38 61 3.33107461196581752335e-12
38 62 2.29061102239408890849e-12
38 63 1.66739948872156406239e-12
38 64 1.44168263679224104391e-12
38 65 2.59315877753464732649e-13
38 66 9.10274834916012695004e-12
38 67 -5.40368643753262065626e-12
38 68 -1.23706648844399815512e-12
38 69 -2.66926188229141559840e-13
38 70 9.06567548020227863339e-13
38 71 -3.57782699672473039959e-13
39 0 -7.29104662056380027233e-13
39 1 1.02595048688261666930e-12
39 2 4.09003137519343026157e-14
39 3 4.88842832435042940797e-13
39 4 2.38944970446103029024e-13
39 5 3.02852653712211645781e-14
39 6 -6.46697464447900856545e-12
39 7 1.90218232417578076689e-12
39 8 3.26564990555065450729e-13
39 9 1.43795874810265088467e-13
39 10 2.66008335351579853967e-13
39 11 1.74025526535745835827e-13
39 12 4.78034165589038863306e-13
39 13 1.74073458768139147719e-12
39 14 9.75461137759083444875e-13
39 15 1.43422175217502469205e-12
39 16 5.79570383976393298074e-13
39 17 1.31386716300972189319e-13
39 18 1.27914434040921584288e-12
39 19 -6.03305957564652596217e-13
39 20 9.09176755851642574979e-13
39 21 2.93970044007845821868e-13
39 22 2.34928149985255376311e-13
39 23 1.12181603997826691093e-13
39 24 2.61539572327395789928e-12
39 25 5.95521703862846262171e-13
39 26 7.15973861098436091297e-13
39 27 7.02304943316388502572e-13
39 28 4.10265982319396130449e-13
39 29 1.05907984424806504333e-13
39 30 3.12012945497529755431e-12
39 31 1.27456163190357558272e-12
39 32 9.95305583311100634839e-13
39 33 1.75994096136568146437e-14
39 34 3.24850160037956094841e-13
39 35 9.54556363758239448950e-14
39 36 9.94140188838486223016e-12
39 37 4.31109459504873211339e-12
39 38 3.14554016666997058210e-12
39 39 7.18392654398693705069e-12
39 40 8.53804873782191263635e-13
39 41 3.12019346931591032414e-14
39 42 5.29551978717381650777e-12
39 43 -2.92147312898806104480e-13
39 44 6.75414747696568199764e-14
39 45 -3.92971289363294836782e-13
39 46 5.55401498429028207318e-13
39 47 1.75262755653643044994e-13
39 48 2.40110424286663912573e-12
39 49 3.77937798267651885226e-12
39 50 1.31253172050127186070e-12
39 51 3.13382669042945397261e-12
39 52 9.44649479108552705895e-13
39 53 1.97336045931043118935e-13
39 54 1.12583862084802886393e-11
39 55 -8.09681973761969791775e-13
39 56 5.67799940074929769691e-13
39 57 3.07279892034732471352e-13
39 58 2.40237567347631194106e-13
39 59 4.11650270727188019385e-13
39 60 7.10973032228275654486e-12
39 61 7.02124007025053866815e-12
39 62 3.40003358910502892271e-12
39 63 2.81339537987091429159e-12
39 64 5.29981660033340526898e-13
39 65 -8.74652333979253069654e-14
39 66 6.66950213389833871234e-12
39 67 -3.31183178928028963570e-12
39 68 3.01329423285002518888e-12
39 69 -7.01050628979423638130e-13
39 70 5.39981817362343763340e-13
39 71 4.30746439785691399389e-13
40 0 5.67849186037813656326e-13
40 1 1.09912208841517342365e-12
40 2 4.41809515848925461497e-13
40 3 1.87278907030329277749e-13
40 4 1.35685367889884939663e-13
40 5 1.82351516499026118496e-13
40 6 -1.66295144461886611585e-12
40 7 5.07820356711630854685e-13
40 8 1.14866119653907294533e-13
40 9 6.53152179622976448683e-14
40 10 2.34400382331076399940e-13
40 11 1.56656473230906663771e-13
40 12 3.03049807472400173847e-12
40 13 1.03251857625857803349e-12
40 14 7.22088267758472994705e-13
40 15 5.52123777154227551967e-13
40 16 3.99377955295289475106e-13
40 17 1.87104435373469391879e-13
40 18 4.17940493717011444051e-13
40 19 -4.48015826000660346132e-13
40 20 7.55769326552815650410e-13
40 21 1.56392433812653796269e-13
40 22 3.91607124871198846329e-14
40 23 2.26373636408174555708e-14
40 24 2.11350083500077062352e-12
40 25 1.52659203337862472663e-12
40 26 4.08360208137036222838e-13
40 27 6.94594863980776032379e-13
40 28 2.95179511862118571690e-13
40 29 1.73535444377332035650e-13
40 30 2.47457878392391630721e-12
40 31 8.05502343622424041933e-13
40 32 1.75902221387202105447e-14
40 33 3.58387351427272869417e-14
40 34 6.02474031207818773123e-14
40 35 4.05951339301523912657e-14
40 36 3.58912297114661189163e-12
40 37 1.76267504042173387721e-12
40 38 6.16223687944041681921e-13
40 39 8.53804873782191263635e-13
40 40 1.43040497334783040771e-12
40 41 1.96758046147002094180e-13
40 42 -2.44377199977932951800e-12
40 43 1.89227833274454384880e-12
40 44 6.44413519290986914041e-13
40 45 2.07268441122907343501e-14
40 46 -1.20341061007665632526e-13
40 47 9.73262856049308855977e-15
40 48 2.44966550644422430250e-12
40 49 1.86217543271798511002e-12
40 50 1.25679670215607632645e-12
40 51 1.05078705315222731229e-12
40 52 8.33016067121405846030e-13
40 53 2.71859047568487970015e-13
40 54 -2.50719160888773464838e-15
40 55 6.93902231506887116218e-13
40 56 -2.03125700590164418276e-13
40 57 2.72801897002633699160e-13
40 58 -5.58911991398588673183e-14
40 59 8.63222011073688725469e-14
40 60 3.13765256337145691830e-12
40 61 2.84513489989021561984e-12
40 62 2.20849373101161319812e-12
40 63 1.28398938591740690607e-12
40 64 5.16783513317823084730e-13
40 65 3.26470681715526899688e-13
40 66 4.49204331307424772974e-12
40 67 3.60264364800827830351e-13
40 68 1.05854686734456094606e-12
40 69 -1.57632552961912451886e-13
40 70 8.36118179261753016459e-14
40 71 8.99922287595517372775e-14
41 0 -4.67992618722025508231e-13
41 1 -4.51525030893620365453e-13
41 2 6.45716067187726025175e-15
41 3 6.92956424016960580529e-14
41 4 2.20550190085292305401e-13
41 5 1.90816062372168473149e-13
41 6 2.37757803415968406772e-12
41 7 1.30322215299327603679e-12
41 8 -3.55387363625954579835e-13
41 9 1.58034583952763183711e-14
41 10 -6.10596043883705644401e-14
41 11 4.80666147954658620232e-14
41 12 -5.90692056621716161731e-13
41 13 3.88109062427528409616e-13
41 14 -1.37722820764337872790e-13
41 15 1.18578880649879880970e-13
41 16 2.12918245192113022573e-13
41 17 2.96612345746510748193e-13
41 18 -2.26060586445106605601e-13
41 19 -1.24821459521846818831e-14
41 20 4.89718713066696352461e-14
41 21 1.15404220815950631628e-13
41 22 -3.09802415028835090865e-14
41 23 -4.53873625990360162323e-14
41 24 1.24475678795847354095e-12
41 25 7.97790382958139975146e-13
41 26 -3.53217921833187540086e-14
41 27 1.02478810068301529232e-13
41 28 3.21426523996037236762e-13
41 29 3.14270303217616820272e-13
41 30 1.34506941088646497180e-12
41 31 9.19610999507362981544e-13
41 32 3.03396294220544403445e-14
41 33 1.37315264541229347706e-13
41 34 1.13203419895070227735e-14
41 35 -2.11749083864756411051e-15
41 36 7.28599425917308076131e-13
41 37 -7.74159119804295107361e-13
41 38 6.71517835926189843015e-13
41 39 3.12019346931591032414e-14
41 40 1.96758046147002094180e-13
41 41 5.75615334786582492565e-13
41 42 1.53245277893337768896e-12
41 43 -2.46760761208671691676e-13
41 44 4.95576522856782614068e-13
41 45 1.52742160048435179401e-13
41 46 1.51770313240192778865e-13
41 47 -8.23268849389671825370e-14
41 48 6.04176570567727169380e-13
41 49 -2.35764014270617048679e-13
41 50 5.37874629239632999257e-13
41 51 3.84883967943769049887e-13
41 52 3.07245199011130098559e-13
41 53 4.70154646637244166797e-13
41 54 1.09487821171083885183e-12
41 55 -4.39434876326808520565e-13
41 56 9.24941424581167754150e-14
41 57 -2.11709510472399054703e-13
41 58 1.07944514858130787757e-14
41 59 -1.09616089512694947248e-13
41 60 2.01459967503124760870e-12
41 61 9.82674677560222309266e-13
41 62 7.00154860838587827873e-13
41 63 2.04294036456399640666e-13
41 64 5.16881164262146311638e-13
41 65 5.00436225851231230188e-13
41 66 -1.76321688327885301046e-13
41 67 -1.22083393456594317219e-13
41 68 -3.83053126035835160180e-13
41 69 -6.67707121336694514500e-14
41 70 -5.80900722815876185206e-14
41 71 -1.15086573009652095240e-13
42 0 -7.98023200652975987653e-12
42 1 -1.18448808932801054951e-11
42 2 9.22066355509464582387e-12
42 3 2.25952264084377453851e-13
42 4 5.11295504224150652461e-13
42 5 3.60714285302134953081e-13
42 6 2.51098569026710138862e-11
42 7 6.21018320804826412833e-12
42 8 -1.17087287493260162424e-12
42 9 6.41973148070511799260e-13
42 10 -1.47016737507543083866e-12
42 11 1.07549513140764154874e-12
42 12 -2.99136092810658125584e-11
42 13 -4.24444143248819300222e-13
42 14 -3.95933108660271630982e-12
42 15 5.71625820526229070614e-13
42 16 2.20875148861093608105e-13
42 17 -5.15436138426428215012e-13
42 18 1.52843280665944792619e-12
42 19 1.12735788159106735043e-11
42 20 5.16322882302925040065e-12
42 21 -4.22289271647257280100e-12
42 22 3.59619091566251733691e-13
42 23 -1.61912530990616310170e-13
42 24 -7.25246968438561442132e-12
42 25 -1.33085728727995119116e-11
42 26 -6.09028175173842625788e-12
42 27 2.02757561725856288664e-12
42 28 -1.61339571832284878249e-12
42 29 -1.93952262732115003265e-13
42 30 8.38899835197603083923e-12
42 31 -8.03624395055125645890e-12
42 32 -4.71411783606980156495e-12
42 33 -5.60547513881089192555e-12
42 34 -8.54428566089522099970e-13
42 35 3.48092835908840650882e-13
42 36 7.44384388344966180243e-12
42 37 -2.07059379993687608013e-11
42 38 8.56231401783312581896e-12
42 39 5.29551978717381650777e-12
42 40 -2.44377199977932951800e-12
42 41 1.53245277893337768896e-12
42 42 4.70456299079364941714e-10
42 43 -1.45952598626245456854e-11
42 44 2.71629776555468709334e-12
42 45 5.74741285563136470239e-13
42 46 3.23159444915893514269e-12
42 47 -1.15503244613082994645e-12
42 48 1.68631635124096973821e-11
42 49 -1.80600914492296586406e-11
42 50 -1.28061796078116550386e-11
42 51 5.09383059332642703625e-12
42 52 -4.64139124824127809769e-12
42 53 2.38809605676261281007e-13
42 54 1.35760937638819376046e-11
42 55 -2.38675739684089458389e-12
42 56 3.28670727501421785288e-12
42 57 2.57601958731966839391e-13
42 58 1.68226527223897891403e-13
42 59 1.81003121318403394399e-12
42 60 6.90402382217214301097e-11
42 61 -1.32876171533286485486e-11
42 62 -1.56722184922193557700e-12
42 63 -2.34412799531297865090e-12
42 64 -2.31746310376787945735e-12
42 65 -1.64131218737100632446e-12
42 66 -3.14294199121188546561e-11
42 67 1.33219651452409577688e-11
42 68 -8.65529721321401165373e-12
42 69 -4.51583827632364739380e-12
42 70 7.09266242909194453013e-13
42 71 1.80902337999572078670e-12
43 0 1.49754549493355037609e-11
43 1 4.83212890823992544264e-12
43 2 -1.09153491611897598990e-11
43 3 -2.43417577649663106805e-12
43 4 -5.17144148241686474616e-13
43 5 -1.43894820875648961278e-14
43 6 -7.16711642136540859184e-12
43 7 1.16107560156593507325e-11
43 8 -4.58702849819823021833e-12
43 9 2.13934173161373050034e-12
43 10 -5.29393619563685106173e-13
43 11 -5.28477936240773428347e-13
43 12 1.30459249857914938490e-11
43 13 -7.20685915012994082872e-13
43 14 2.55994899110029799528e-12
43 15 -1.30507669235898173802e-12
43 16 -6.14232650422428086899e-13
43 17 3.51187565627661830542e-13
43 18 6.95947125749110549561e-12
43 19 5.50494059263594958364e-12
43 20 2.52313296912195811098e-13
43 21 -1.99699944266914464633e-13
43 22 -8.70734665882557137072e-13
43 23 -4.10375382540980058743e-13
43 24 -1.06519909151806454371e-11
43 25 -9.16878138580689096496e-12
43 26 6.31943243224929522235e-13
43 27 -1.37245085596971700132e-12
43 28 -7.35888348923679861436e-13
43 29 8.70642186523020295066e-13
43 30 -4.21584135875078763335e-12
43 31 -8.67288980632923556558e-12
43 32 -2.85575694375917975971e-12
43 33 -5.02037713599103596130e-14
43 34 1.25852374299001964687e-12
43 35 -8.13437807272228994402e-13
43 36 3.05230936203770101597e-11
43 37 5.79227012486099688991e-12
43 38 -1.01326251439674988580e-12
43 39 -2.92147312898806104480e-13
43 40 1.89227833274454384880e-12
43 41 -2.46760761208671691676e-13
43 42 -1.45952598626245456854e-11
43 43 1.00414053194503067443e-10
43 44 -6.04666013020445449040e-13
43 45 5.55985541004140664577e-12
43 46 3.84416686178719790602e-14
43 47 -5.66665620621321090020e-13
43 48 1.66979532997567982346e-11
43 49 -3.77948948617417588144e-12
43 50 2.42876405688024444032e-13
43 51 1.57106654969391718953e-13
43 52 -5.22491379848307835842e-13
43 53 2.05444146883147306770e-13
43 54 1.79461083747373992632e-11
43 55 1.40852026851069989390e-11
43 56 -1.76050447872973514665e-12
43 57 1.30511332048037518223e-12
43 58 -1.49770255499655543748e-12
43 59 4.44588971266901019236e-13
43 60 3.62242020700851531754e-11
43 61 -4.06484363293610362546e-12
43 62 7.71203188690397646964e-12
43 63 2.75169284658929602567e-12
43 64 -1.44867399500211007762e-13
43 65 7.61209612814914003633e-13
43 66 1.79578368336168078233e-11
43 67 -6.70489807506069713944e-12
43 68 -7.68209749702868840200e-12
43 69 2.53697533169342968673e-12
43 70 -1.16713369329649621726e-12
43 71 4.97987719538973064673e-13
44 0 6.24911450729494902784e-12
44 1 -3.36909672183181462746e-12
44 2 1.01436892878779556645e-12
44 3 -2.99732897430245170247e-13
44 4 4.81390034355686313384e-13
44 5 3.32970649619883513581e-13
44 6 7.56840085474629654783e-12
44 7 -1.17108676700548675484e-12
44 8 -9.06576027180736464689e-13
44 9 7.03042107143758509371e-14
44 10 9.64786686191503141353e-14
44 11 3.16981296407326318810e-13
44 12 1.40481541032836178588e-11
44 13 3.76058688554683114246e-12
44 14 1.55030485088509187922e-12
44 15 5.35294438395455295568e-13
44 16 3.46010539725304936239e-13
44 17 6.03200162238614245905e-13
44 18 2.44404373852792124291e-12
44 19 -2.20299493605742862603e-12
44 20 7.63455708569962354425e-14
44 21 -5.62761018344046977612e-13
44 22 2.64126191816814946739e-14
44 23 1.21629235733797606631e-13
44 24 1.66055276870494516284e-11
44 25 6.04049817313386207619e-12
44 26 -3.19776513706509902385e-13
44 27 9.54467990892179966381e-13
44 28 6.90247223463890590439e-13
44 29 4.60848092418561735928e-13
44 30 -8.17063952648720544843e-12
44 31 -3.33671890517381249479e-12
44 32 1.53854396215006250487e-12
44 33 9.43528929053849315598e-13
44 34 3.15869495455697320777e-13
44 35 2.73346451736093638830e-13
44 36 -2.05997924919128751161e-13
44 37 4.23497622725827379114e-12
44 38 8.66349330135072370018e-13
44 39 6.75414747696568199764e-14
44 40 6.44413519290986914041e-13
44 41 4.95576522856782614068e-13
44 42 2.71629776555468709334e-12
44 43 -6.04666013020445449040e-13
44 44 2.21088751380314367030e-11
44 45 1.47851378712544090876e-13
44 46 5.32601868156968579824e-14
44 47 9.79876645125357902045e-14
44 48 1.27143348038252922511e-11
44 49 3.36362795253234751400e-12
44 50 1.48392886111113110518e-12
44 51 4.05430726578146441870e-13
44 52 6.63926710073601382212e-13
44 53 9.51870265396164718437e-13
44 54 -8.09735851642845166964e-12
44 55 2.05114630056176073394e-12
44 56 7.44706690538656028505e-13
44 57 2.20640475493228279411e-13
44 58 -2.61301018369437686510e-13
44 59 -3.17102006156016806935e-14
44 60 6.96851888824900683581e-12
44 61 9.84333465231784982358e-12
44 62 2.63006475427042262216e-12
44 63 2.45724151914544040349e-12
44 64 1.52537259223366492172e-12
44 65 5.09841974544013865723e-13
44 66 7.03630599159354119723e-13
44 67 3.64212766281723511458e-14
44 68 2.75774024211638519562e-12
44 69 1.80310298019740879860e-12
44 70 -6.52132688941261349702e-13
44 71 4.96439183488352237023e-13
45 0 6.42122932449567938862e-14
45 1 -1.71679813342005325246e-12
45 2 -2.47678121291049349571e-13
45 3 -3.93913117215001954810e-13
45 4 -2.01460514950757380029e-13
45 5 1.17032052511232521563e-13
45 6 3.57728202757080972932e-12
45 7 3.88234784220976998833e-12
45 8 -1.95088772325647182476e-13
45 9 6.22963102142374133727e-13
45 10 7.28281739919974206124e-14
45 11 -7.63761572142376608747e-14
45 12 1.71331600711566625151e-12
45 13 3.81386696118690817964e-12
45 14 2.47456227882971296045e-13
45 15 1.89365274266592612183e-13
45 16 1.55837578771275241511e-14
45 17 7.66701128784128071450e-14
45 18 3.84945725383546208306e-12
45 19 -1.82048159955966652491e-12
45 20 6.75127594731282579853e-13
45 21 4.12157469659777187324e-13
45 22 2.14275855901415350296e-14
45 23 -4.07048182237555961388e-14
45 24 3.29675190017655454187e-12
45 25 1.41882849272779708090e-12
45 26 -4.45054958660537290916e-14
45 27 -4.47687206255848159468e-13
45 28 -4.98979604190046645011e-14
45 29 4.80029622838943922307e-14
45 30 2.96282964894176781716e-12
45 31 -3.18726927660055015206e-13
45 32 3.38625803028295995477e-13
45 33 5.13398484749383992006e-13
45 34 9.82393388910303442301e-14
45 35 -4.55970443607117086171e-14
45 36 3.68243145027492943091e-12
45 37 1.76938722721018197610e-12
45 38 -3.35997935891451691963e-14
45 39 -3.92971289363294836782e-13
45 40 2.07268441122907343501e-14
45 41 1.52742160048435179401e-13
45 42 5.74741285563136470239e-13
45 43 5.55985541004140664577e-12
45 44 1.47851378712544090876e-13
45 45 4.41677890548447590989e-12
45 46 2.69041602462422421519e-13
45 47 -5.82271729404431151367e-14
45 48 5.48767605800128215904e-12
45 49 4.14316576522886276479e-12
45 50 1.04605607775882308220e-12
45 51 -3.91212090432935519253e-13
45 52 -2.06244822533350362940e-14
45 53 -4.56923438901680949790e-14
45 54 3.42337066949712904250e-12
45 55 2.41031095689743039043e-13
45 56 1.65014198690613173846e-13
45 57 5.51018459820727896710e-13
45 58 2.38690648870779957873e-13
45 59 8.16367080704295954871e-14
45 60 8.74436812058750110588e-12
45 61 1.69443677095226897214e-12
45 62 -1.87017766650053450886e-12
45 63 -3.90694339208443058990e-13
45 64 2.98761650822561673731e-13
45 65 -1.33591261061707384072e-13
45 66 4.75194619622711006620e-12
45 67 -2.29027967562523032796e-13
45 68 -4.38520787727625759869e-13
45 69 5.13342946702068761307e-13
45 70 9.78890723450054799056e-14
45 71 8.36628199259282870854e-14
46 0 -6.34040328959075918236e-13
46 1 -1.38869642161458955238e-12
46 2 2.94662702497706869516e-13
46 3 -2.30911699878235691237e-14
46 4 1.05220608092393017122e-14
46 5 -4.11491390008224952789e-15
46 6 -5.86408934616915203464e-13
46 7 1.23106206156605430746e-12
46 8 -3.86135566999716242510e-13
46 9 1.55918287073341362879e-14
46 10 -1.48887463155351065502e-13
46 11 5.00669365187476336489e-14
46 12 1.41649450784717144160e-13
46 13 2.24917647666659626783e-13
46 14 -1.77871644610076080118e-13
46 15 9.87731993396567507094e-14
46 16 -8.94343391392892065881e-14
46 17 1.61067390756449960113e-14
46 18 6.59033296430957345178e-13
46 19 1.48587193941002517931e-12
46 20 -1.31384882015361667491e-13
46 21 3.14886237014341540632e-14
46 22 6.01612629098198817346e-14
46 23 4.31561334670268333308e-14
46 24 4.87203684526864701262e-14
46 25 1.57472892644542630879e-12
46 26 -3.13612583147704936870e-13
46 27 1.27923511680135041542e-15
46 28 -2.26866053067904181553e-14
46 29 4.39476791784546242347e-14
46 30 -7.95560703042409970768e-13
46 31 8.85397419328052285780e-15
46 32 3.19323975294827354032e-13
46 33 2.02940842779969626420e-13
46 34 -2.61268525279074313415e-14
46 35 5.53031344505044581870e-14
46 36 1.80369180414711805529e-12
46 37 1.67205793974582370343e-12
46 38 2.66556522014573842757e-13
46 39 5.55401498429028207318e-13
46 40 -1.20341061007665632526e-13
46 41 1.51770313240192778865e-13
46 42 3.23159444915893514269e-12
46 43 3.84416686178719790602e-14
46 44 5.32601868156968579824e-14
46 45 2.69041602462422421519e-13
46 46 1.06694468276856382794e-12
46 47 2.28693297435489799476e-14
46 48 1.73440017914098475176e-13
46 49 1.66988676903454086018e-12
46 50 7.06962086837567918195e-13
46 51 4.95553948856649492252e-13
46 52 -1.13656055195977600252e-13
46 53 9.94983605341338163098e-14
46 54 -7.71836683427164589113e-13
46 55 -1.46255785671697249045e-12
46 56 1.91623726261261713317e-13
46 57 -2.11013476313034402850e-13
46 58 1.98382985318757204859e-13
46 59 1.01453429104782671657e-13
46 60 -1.47457563759718753162e-12
46 61 1.66851552497650419788e-12
46 62 9.96142505634152590733e-13
46 63 5.26997406516725489911e-14
46 64 2.21434111024884605719e-13
46 65 -1.17631739758062634481e-15
46 66 -2.81035837471523582772e-12
46 67 -9.55626474078248796448e-13
46 68 -2.48954734782354388410e-14
46 69 3.93007562476960127051e-13
46 70 -1.09963180782761900687e-13
46 71 1.05032472389577384879e-13
47 0 7.18717365480876081967e-13
47 1 9.93823211140976041291e-14
47 2 -1.82135597479801508078e-13
47 3 1.93271106003099260277e-13
47 4 -6.32891841186411929181e-14
47 5 -6.24717674903813100355e-14
47 6 -2.28198550766924572225e-12
47 7 -7.17499406775383465931e-13
47 8 -1.95251483072693891264e-13
47 9 7.78553810854120914482e-14
47 10 4.36620308961987166025e-14
47 11 2.45484872957298560320e-14
47 12 5.82912542866885177364e-13
47 13 4.04083421807753696867e-13
47 14 6.08737624133938118576e-14
47 15 1.18583526760739560775e-13
47 16 -2.54259457933151166489e-14
47 17 -5.49814818671446038049e-14
47 18 5.61337150710527527108e-13
47 19 -2.43838545906457551163e-13
47 20 -7.56930448526609569512e-14
47 21 2.06510404526754496840e-15
47 22 3.51197456246325615871e-14
47 23 4.48371879027453175506e-14
47 24 -9.00308664615420877261e-13
47 25 1.62931674391075062378e-13
47 26 1.23469438265507599651e-13
47 27 -1.00004962030324588944e-13
47 28 1.19713993610182211792e-14
47 29 -5.17920176974978711000e-14
47 30 2.42874094870778530526e-13
47 31 -4.00173960403536148307e-13
47 32 1.07839899486565894642e-13
47 33 -7.61508876410874356784e-14
47 34 1.13817439056197562644e-14
47 35 4.02649987747600351614e-14
47 36 1.71829541059371021230e-12
47 37 5.22207171076995716239e-13
47 38 -3.49918488261360719469e-14
47 39 1.75262755653643044994e-13
47 40 9.73262856049308855977e-15
47 41 -8.23268849389671825370e-14
47 42 -1.15503244613082994645e-12
47 43 -5.66665620621321090020e-13
47 44 9.79876645125357902045e-14
47 45 -5.82271729404431151367e-14
47 46 2.28693297435489799476e-14
47 47 2.74626952600045071547e-13
47 48 5.60395386296485609192e-13
47 49 1.10666651058681255279e-13
47 50 2.25024809956111984092e-13
47 51 1.38266477759542514739e-13
47 52 -2.66619029930068149987e-15
47 53 -7.26137599917535612863e-14
47 54 5.30649579581752527114e-13
47 55 1.41844774845678470023e-13
47 56 1.20845156192699608495e-13
47 57 -7.34746137508394859581e-14
47 58 4.27517464024170086818e-14
47 59 1.14257264741868168446e-13
47 60 -7.20692425882554173033e-13
47 61 7.16376975395104650808e-13
47 62 3.28852488736764090448e-13
47 63 -2.99465516710505027452e-14
47 64 -5.02178709456774771926e-14
47 65 -1.53633466042960296785e-13
47 66 2.27743531257743222120e-13
47 67 1.39630320620315332548e-13
47 68 7.17421843221825226999e-13
47 69 -5.66132360150599944713e-14
47 70 -3.58704017259085048220e-14
47 71 8.37744691101279256715e-14
48 0 5.29735316155501058038e-11
48 1 4.83571602005190094095e-12
48 2 2.91316574217972580631e-13
48 3 2.19929621703791240005e-12
48 4 -2.13637938840971518399e-12
48 5 -1.55874483532099128825e-13
48 6 4.05811922710971304111e-11
48 7 9.25248316646466574982e-12
48 8 2.46717257177008644539e-12
48 9 3.21054411111958673710e-12
48 10 8.81002473823380711280e-13
48 11 1.46191816098564438898e-12
48 12 2.50989245041989937812e-11
48 13 1.94114716290766041620e-11
48 14 5.61546822116130709894e-12
48 15 7.02033514359090846632e-12
48 16 1.05278531617465366354e-12
48 17 -2.02041883638628604617e-13
48 18 -2.39879734935952915973e-11
48 19 5.24063376477567868339e-12
48 20 2.09631319046370432925e-12
48 21 3.17316439279057802030e-12
48 22 3.43171298669037620851e-12
48 23 4.76653047807218651715e-13
48 24 -2.32795755365586194873e-12
48 25 2.71935966841686779813e-11
48 26 9.25043475260391217330e-12
48 27 8.28174219263997497735e-12
48 28 -2.61865135102561735026e-13
48 29 5.42633710220872755540e-13
48 30 3.76631217268576608079e-11
48 31 -7.31219344968424777092e-12
48 32 5.98552247398624365114e-12
48 33 3.32703221801446526363e-12
48 34 1.89361665206145873700e-12
48 35 1.98860320630906289825e-12
48 36 1.20971116442642150889e-10
48 37 3.45192785199888270248e-11
48 38 4.86581072401646877985e-12
48 39 2.40110424286663912573e-12
48 40 2.44966550644422430250e-12
48 41 6.04176570567727169380e-13
48 42 1.68631635124096973821e-11
48 43 1.66979532997567982346e-11
48 44 1.27143348038252922511e-11
48 45 5.48767605800128215904e-12
48 46 1.73440017914098475176e-13
48 47 5.60395386296485609192e-13
48 48 4.81250583529926331252e-10
48 49 2.85835232725043852232e-11
48 50 1.68767234951270139907e-11
48 51 7.73346848441020869024e-12
48 52 4.67590133095340249575e-12
48 53 1.64542200036567867017e-12
48 54 6.32064674262300041420e-11
48 55 1.35052196774923544547e-11
48 56 1.36697895909966861397e-11
48 57 5.10994965475237784340e-12
48 58 1.21372786499374608097e-12
48 59 3.05304961563014673719e-12
48 60 1.32939210349390419551e-10
48 61 4.78716613025909796408e-11
48 62 3.01257385198448924711e-11
48 63 9.62664281675932127000e-12
48 64 -2.12970690205869507290e-12
48 65 4.57567963908459970794e-12
48 66 2.39330296965364841924e-11
48 67 -9.21843194338426867689e-12
48 68 1.15547271283084291579e-11
48 69 1.14106412256693848402e-11
48 70 -1.93586457629801617762e-13
48 71 3.79055356106221779836e-12
49 0 3.31527243858177943634e-12
49 1 1.11207805029975014832e-11
49 2 4.12286950176977785611e-12
49 3 2.02514857029540672632e-13
49 4 2.60949999461681786608e-13
49 5 -5.14981621557252726209e-15
49 6 -6.91768869428945831096e-12
49 7 1.96715232466988163133e-11
49 8 1.97712503105583534254e-12
49 9 2.23819720699631976746e-12
49 10 7.84849656594499456404e-13
49 11 5.76805999591269436494e-13
49 12 1.30308625649383627853e-11
49 13 1.06761868769053691252e-11
49 14 1.41782647832353537751e-12
49 15 1.46421881985395948622e-12
49 16 1.43053437482935685576e-13
49 17 1.48499328489506107705e-13
49 18 5.32934787499380996950e-12
49 19 -3.02957098064214619099e-12
49 20 2.03770140955876919623e-12
49 21 1.30247567331490934538e-12
49 22 4.49637498850446454841e-13
49 23 4.55006974024963748403e-13
49 24 1.20772747919823296061e-11
49 25 2.20054203144214023612e-11
49 26 2.77567729507381330486e-12
49 27 2.19361623881849433803e-12
49 28 1.74090147730882908727e-13
49 29 -4.59036733846818182368e-13
49 30 8.10784072967212443779e-12
49 31 1.67001553131185904602e-12
49 32 5.18129795104318196012e-12
49 33 1.54022946922675298546e-12
49 34 1.24199599458062753687e-12
49 35 5.58044621277858351566e-13
49 36 3.10190035648643013441e-11
49 37 2.18475155663916594605e-11
49 38 3.07038272564099837933e-12
49 39 3.77937798267651885226e-12
49 40 1.86217543271798511002e-12
49 41 -2.35764014270617048679e-13
49 42 -1.80600914492296586406e-11
49 43 -3.77948948617417588144e-12
49 44 3.36362795253234751400e-12
49 45 4.14316576522886276479e-12
49 46 1.66988676903454086018e-12
49 47 1.10666651058681255279e-13
49 48 2.85835232725043852232e-11
49 49 8.08043669858125749954e-11
49 50 7.24934790036618898256e-12
49 51 4.74263338835691377124e-12
49 52 3.40410269883446167139e-13
49 53 -2.61032585555862703199e-13
49 54 7.45764350320663927323e-12
49 55 -5.21786332648852730863e-13
49 56 8.46639494383268884118e-13
49 57 2.19537511498589012733e-13
49 58 9.22184167677672414892e-13
49 59 9.48366118108264059879e-13
49 60 1.69023326794217467374e-11
49 61 1.58151489573942122434e-11
49 62 7.49228946792026683291e-12
49 63 4.62444848115928789439e-12
49 64 1.86561037546283297668e-12
49 65 -6.09570086555559413592e-13
49 66 1.12511325750517119293e-11
49 67 -3.24929863207711610590e-12
49 68 1.52045527592841906245e-11
49 69 5.27850380256844906344e-12
49 70 1.69228624851325705864e-12
49 71 1.75200283513336197965e-12
50 0 4.85736582273708056891e-12
50 1 3.66152324703445470287e-12
50 2 9.17089046029112542451e-13
50 3 6.64135584071340311861e-13
50 4 1.51214270582574051183e-13
50 5 -3.15825080734654983673e-14
50 6 4.26096734960345116233e-12
50 7 2.23002105964655730548e-12
50 8 2.77873405499468095523e-13
50 9 9.84502109105304992453e-13
50 10 -3.41698951500635216681e-14
50 11 2.98993783958439471914e-13
50 12 9.99580964562643174634e-12
50 13 2.01967952679967749345e-12
50 14 1.38864141551196053616e-12
50 15 1.25736595457006666721e-12
50 16 3.35410352572152276011e-13
50 17 3.51565278131897028239e-13
50 18 5.88915099712764397430e-12
50 19 2.57975844199130134658e-12
50 20 -9.06419820778109421318e-13
50 21 1.53999439973690032241e-12
50 22 5.24270378372317272063e-13
50 23 1.92962112869607714041e-13
50 24 9.66942768680728168016e-13
50 25 9.29472524495104302421e-12
50 26 3.90665155643416967216e-12
50 27 8.78073850693549054121e-13
50 28 7.13712080721278193673e-13
50 29 3.05969483250014286241e-13
50 30 -5.01690102391848189236e-12
50 31 -1.59805465681658166542e-12
50 32 4.77089215329142366142e-13
50 33 8.44867154290964575753e-13
50 34 7.14046593370115611790e-13
50 35 2.91029495179095400970e-13
50 36 2.03605214725620105620e-11
50 37 5.80443262526426324092e-12
50 38 4.67773955085222136601e-12
50 39 1.31253172050127186070e-12
50 40 1.25679670215607632645e-12
50 41 5.37874629239632999257e-13
50 42 -1.28061796078116550386e-11
50 43 2.42876405688024444032e-13
50 44 1.48392886111113110518e-12
50 45 1.04605607775882308220e-12
50 46 7.06962086837567918195e-13
50 47 2.25024809956111984092e-13
50 48 1.68767234951270139907e-11
50 49 7.24934790036618898256e-12
50 50 1.83846074597005385890e-11
50 51 3.36313149902450453684e-12
50 52 1.17531639429721614675e-12
50 53 4.11057907946034608976e-13
50 54 1.11134931203230549022e-11
50 55 -7.07056661208636273582e-13
50 56 7.60835649819502799119e-13
50 57 8.17873843434567643650e-13
50 58 1.08981187681743965065e-12
50 59 4.27716363436999279109e-13
50 60 1.77241556967460679854e-11
50 61 8.74799655760615909570e-12
50 62 1.07064654250697096597e-11
50 63 3.17424187754473339269e-12
50 64 5.87279624771678040248e-13
50 65 4.72027086130818271724e-13
50 66 1.87305675908085379181e-11
50 67 4.30450463110459123382e-12
50 68 7.48534173044254255618e-13
50 69 2.39283232575579886635e-12
50 70 6.18699276823418953412e-13
50 71 2.22248980546907061131e-13
51 0 1.53471420491471121107e-12
51 1 8.32463165523729322547e-13
51 2 1.04419220054302294262e-12
51 3 1.00547787902825372342e-12
51 4 2.99818146800715979465e-13
51 5 1.33377537888402268223e-13
51 6 -1.45681017951805316436e-13
51 7 1.16757261268785576199e-12
51 8 2.59387781560514080030e-13
51 9 -7.92832085799319345229e-14
51 10 1.80637717650646291504e-13
51 11 2.31003085917085329315e-13
51 12 3.15406874516841844749e-12
51 13 -4.82386096503419599931e-13
51 14 1.25186911501775248568e-12
51 15 1.05129170128914829072e-12
51 16 4.25759068791156186530e-13
51 17 3.38007200261675779574e-13
51 18 -1.19285445083482441503e-12
51 19 8.06727638795012425212e-13
51 20 4.31274028026911335586e-13
51 21 3.78168273107817338124e-13
51 22 1.28389418487280782149e-13
51 23 5.84017486397776010689e-14
51 24 2.93990481844243681881e-12
51 25 2.36072968868543463637e-12
51 26 1.80566884875045307228e-12
51 27 1.01873771431992886776e-12
51 28 5.96730817149205879560e-13
51 29 2.49366480845978730514e-13
51 30 -5.22063364694405860047e-12
51 31 7.75722652837959004804e-13
51 32 9.82427707700688571644e-13
51 33 2.49864967537464443281e-13
51 34 3.46161236207183465412e-13
51 35 1.65846120942382816745e-13
51 36 1.36447366713038459998e-11
51 37 2.42222553169520887586e-12
51 38 2.65962058990150147727e-12
51 39 3.13382669042945397261e-12
51 40 1.05078705315222731229e-12
51 41 3.84883967943769049887e-13
51 42 5.09383059332642703625e-12
51 43 1.57106654969391718953e-13
51 44 4.05430726578146441870e-13
51 45 -3.91212090432935519253e-13
51 46 4.95553948856649492252e-13
51 47 1.38266477759542514739e-13
51 48 7.73346848441020869024e-12
51 49 4.74263338835691377124e-12
51 50 3.36313149902450453684e-12
51 51 5.71200904457354278096e-12
51 52 9.59811514225524800413e-13
51 53 4.05023478493256136913e-13
51 54 3.06953071077756253261e-12
51 55 2.29152934467466794806e-14
51 56 2.96273459040605761370e-13
51 57 -4.46482508045294560197e-13
51 58 2.70906686001963854387e-13
51 59 4.25512931662668005109e-13
51 60 7.39799614232432288847e-12
51 61 1.04891556192076940214e-11
51 62 5.36223171733266625399e-12
51 63 4.63485512242531624833e-12
51 64 7.26534652172271601629e-13
51 65 3.29829792838155807117e-13
51 66 6.02611689755694306548e-12
51 67 1.04753642666007793338e-12
51 68 2.82755177504590349319e-12
51 69 1.07918680274495278266e-13
51 70 7.38456206012571393151e-13
51 71 6.41865158088661146161e-13
52 0 -2.14615250174597261659e-12
52 1 -1.38713981408720124492e-13
52 2 1.58318943868225104138e-13
52 3 3.85845145157312800113e-13
52 4 2.59958642463687810045e-13
52 5 1.52697524722559367165e-13
52 6 1.60600981316124348897e-12
52 7 9.61098432111372815238e-13
52 8 -6.58276518620063181555e-14
52 9 1.39877736312266799668e-13
52 10 2.02274664749147853775e-13
52 11 5.73126681407058222921e-14
52 12 1.62970551862711033219e-12
52 13 8.69601126682880269466e-13
52 14 6.18802734224265631495e-13
52 15 5.36944638797218708728e-13
52 16 4.39484531750535553213e-13
52 17 2.50337753545267009960e-13
52 18 1.84807261732916989321e-13
52 19 -4.66312128221150331223e-13
52 20 6.83553830047973754343e-14
52 21 1.66678107035070631757e-13
52 22 4.68595496041368946928e-14
52 23 7.88556433495626347778e-15
52 24 2.14237316094504110178e-12
52 25 1.53579339678058882805e-12
52 26 1.49031895453116923304e-13
52 27 6.19806804505463502296e-13
52 28 5.82412670083040295869e-13
52 29 2.39886458810271544129e-13
52 30 2.16388965896190354521e-12
52 31 1.55248278083948461516e-12
52 32 -1.11843861689307882145e-13
52 33 1.07929541250024050315e-13
52 34 -8.39217709092345228668e-14
52 35 8.81533766361648293389e-14
52 36 4.51754989667209913114e-12
52 37 1.06035458264892361052e-12
52 38 1.09731789383946678196e-12
52 39 9.44649479108552705895e-13
52 40 8.33016067121405846030e-13
52 41 3.07245199011130098559e-13
52 42 -4.64139124824127809769e-12
52 43 -5.22491379848307835842e-13
52 44 6.63926710073601382212e-13
52 45 -2.06244822533350362940e-14
52 46 -1.13656055195977600252e-13
52 47 -2.66619029930068149987e-15
52 48 4.67590133095340249575e-12
52 49 3.40410269883446167139e-13
52 50 1.17531639429721614675e-12
52 51 9.59811514225524800413e-13
52 52 1.65054419877914094418e-12
52 53 3.27652981472382061855e-13
52 54 5.37808182188493801414e-14
52 55 -5.35337417303972010623e-13
52 56 -5.49908048781265903356e-13
52 57 8.43052641165474871606e-14
52 58 -1.46883265710268056653e-13
52 59 4.10663356342340127449e-14
52 60 3.70446748584680606694e-12
52 61 2.77270793836580791482e-12
52 62 2.34919388548182211527e-12
52 63 1.51553122456196505856e-12
52 64 1.29472460003313810559e-12
52 65 3.15518562903807452327e-13
52 66 2.24803307839866321838e-12
52 67 8.14844122378485785939e-14
52 68 1.21060866616843743274e-12
52 69 -1.78190559960144319853e-13
52 70 9.13170759246709830101e-14
52 71 2.66297633150320009761e-14
53 0 5.62070270226858182079e-13
53 1 2.12228348558764305423e-13
53 2 -4.21227810205414827227e-13
53 3 -4.68506472899642257963e-15
53 4 1.91237292764408624213e-13
53 5 2.39810686484439764830e-13
53 6 2.33561667819441783991e-12
53 7 5.08286986008522800679e-13
53 8 6.14283908648132751391e-14
53 9 -5.94507629726008254548e-14
53 10 -7.61431456369895927499e-14
53 11 5.27783605648708834724e-14
53 12 5.13924601239310554379e-13
53 13 -2.07299998171877415975e-13
53 14 -2.06517862277569992784e-13
53 15 1.42204636307833026676e-13
53 16 2.41787158989381210733e-13
53 17 3.00661038096314015251e-13
53 18 1.65288956926083228523e-13
53 19 1.42121547036194740396e-14
53 20 8.55703098553038190459e-15
53 21 1.05212660562947185486e-13
53 22 -3.92543054176973728947e-14
53 23 -3.79497240087143927534e-14
53 24 1.32727047413706980619e-12
53 25 -3.33907289717566385495e-14
53 26 -1.40128153589572681442e-13
53 27 1.26650038557654862862e-13
53 28 3.53988851333569821466e-13
53 29 4.43861287771664838832e-13
53 30 1.46252747123022753949e-12
53 31 8.64239904712993315191e-13
53 32 -5.88885844712299663733e-14
53 33 -1.53197195240220401284e-14
53 34 -8.89805174469131397549e-15
53 35 -9.42011125150084703706e-15
53 36 1.49078542912435781102e-12
53 37 -9.71914695636721231157e-14
53 38 8.58840494156440208396e-13
53 39 1.97336045931043118935e-13
53 40 2.71859047568487970015e-13
53 41 4.70154646637244166797e-13
53 42 2.38809605676261281007e-13
53 43 2.05444146883147306770e-13
53 44 9.51870265396164718437e-13
53 45 -4.56923438901680949790e-14
53 46 9.94983605341338163098e-14
53 47 -7.26137599917535612863e-14
53 48 1.64542200036567867017e-12
53 49 -2.61032585555862703199e-13
53 50 4.11057907946034608976e-13
53 51 4.05023478493256136913e-13
53 52 3.27652981472382061855e-13
53 53 7.06946394618373712335e-13
53 54 -1.82930722713460209493e-13
53 55 -5.13245060595092044290e-13
53 56 -1.55859012272110746377e-13
53 57 -2.32683268671816430216e-13
53 58 -3.35967840171259699570e-15
53 59 -8.59340024836883775742e-14
53 60 1.18693408834463643484e-12
53 61 5.10091269811832149002e-13
53 62 4.62727936496624978521e-13
53 63 4.58113609749054382201e-13
53 64 6.05772223792307141984e-13
53 65 7.81165963358115657195e-13
53 66 6.22438102827079711336e-13
53 67 -1.24180524280708298380e-12
53 68 -4.24779528717517604924e-13
53 69 -2.90102775379210531043e-14
53 70 -9.08095303961908646022e-14
53 71 -1.75141806223545575089e-13
54 0 -3.67277365787514143395e-11
54 1 4.40263375007227726490e-12
54 2 -1.19421022171254819446e-11
54 3 2.90881550602351139501e-12
54 4 -8.65790280484197915785e-13
54 5 6.68144424536965909908e-13
54 6 -4.25192063921230882745e-11
54 7 -6.57291288025261400835e-12
54 8 1.31436381837365367112e-12
54 9 -3.40159711641540037451e-12
54 10 -1.18076304472292863427e-12
54 11 9.45328497330559839467e-13
54 12 -3.88838760486115052977e-11
54 13 6.55546995332712712479e-13
54 14 -4.19001329213280002398e-12
54 15 3.10497121355956466101e-14
54 16 1.16779599903590569363e-12
54 17 -3.31313841682018808815e-13
54 18 -6.51064023629273024879e-12
54 19 -5.26607110974298584672e-12
54 20 -2.60315361807264958321e-13
54 21 -1.34062497120849027420e-12
54 22 -2.92700373657882562358e-13
54 23 3.26310787893718786689e-13
54 24 -8.96046431405538069912e-12
54 25 3.00016728732259619143e-12
54 26 -1.28712704878646071402e-12
54 27 -2.23157062805796506006e-12
54 28 1.53313135201389976474e-12
54 29 6.78203434581040513871e-13
54 30 3.35092390115576221048e-11
54 31 -5.20463927179428487155e-12
54 32 -3.56716369204944634233e-13
54 33 -3.47005318909810038625e-12
54 34 1.06027863647263266501e-13
54 35 2.93924744240175937705e-13
54 36 7.71310593386082951330e-13
54 37 -7.25537915537134177962e-12
54 38 -8.29341765088207005714e-12
54 39 1.12583862084802886393e-11
54 40 -2.50719160888773464838e-15
54 41 1.09487821171083885183e-12
54 42 1.35760937638819376046e-11
54 43 1.79461083747373992632e-11
54 44 -8.09735851642845166964e-12
54 45 3.42337066949712904250e-12
54 46 -7.71836683427164589113e-13
54 47 5.30649579581752527114e-13
54 48 6.32064674262300041420e-11
54 49 7.45764350320663927323e-12
54 50 1.11134931203230549022e-11
54 51 3.06953071077756253261e-12
54 52 5.37808182188493801414e-14
54 53 -1.82930722713460209493e-13
54 54 3.34513510280874231000e-10
54 55 5.53006822211919757655e-13
54 56 -3.14633300573831074051e-12
54 57 2.55670932121583603701e-12
54 58 -5.80622443316240679621e-14
54 59 1.49391914901892812320e-12
54 60 1.18123593336474999062e-10
54 61 3.77620624577915701740e-11
54 62 5.89675475816868259974e-12
54 63 5.32552456880219005064e-12
54 64 -4.79434313612980736448e-12
54 65 -7.64377439952512418140e-13
54 66 3.38680195877504914111e-11
54 67 2.16846527358864202963e-11
54 68 5.04288286957740907223e-12
54 69 -5.37480998016001666001e-12
54 70 1.20205080819756825065e-12
54 71 2.55558374674592685004e-12
55 0 -7.53261319225344627252e-13
55 1 2.80238665579497192900e-12
55 2 2.57816387461413539814e-12
55 3 -1.62818015757429321385e-13
55 4 7.61171688002829676577e-14
55 5 2.42132255748425110348e-13
55 6 -1.75455287717295168412e-11
55 7 -4.14035882438707862208e-12
55 8 -1.23256117929452344971e-12
55 9 7.91838943612365489211e-13
55 10 1.13777104384041603548e-12
55 11 4.09490695270367711497e-13
55 12 1.81394841970287153087e-12
55 13 -1.20708354515710466980e-12
55 14 -2.46381628741121659496e-13
55 15 1.06152943966693966564e-12
55 16 4.14326985880770414173e-13
55 17 2.55121612627202192025e-13
55 18 5.42984484426541226500e-12
55 19 -6.95575636839503042801e-12
55 20 -1.40936705501146565824e-12
55 21 -7.76973849927317432148e-13
55 22 1.18215229931930884445e-13
55 23 1.32800927347884519467e-13
55 24 2.79727104337877128851e-11
55 25 -9.57768506036028583819e-12
55 26 2.26016865738903248264e-13
55 27 -9.09794565998527192522e-13
55 28 5.07064236924275815975e-13
55 29 -3.59653637656754075241e-13
55 30 -6.24247041834197356950e-12
55 31 9.77809995962243906834e-13
55 32 2.33637024076448384301e-12
55 33 -5.07838446180233511798e-13
55 34 3.79548853753630181904e-14
55 35 1.89726593663232033401e-13
55 36 5.34667577468620529659e-12
55 37 1.46310745980887992016e-12
55 38 -2.49813190447180398967e-13
55 39 -8.09681973761969791775e-13
55 40 6.93902231506887116218e-13
55 41 -4.39434876326808520565e-13
55 42 -2.38675739684089458389e-12
55 43 1.40852026851069989390e-11
55 44 2.05114630056176073394e-12
55 45 2.41031095689743039043e-13
55 46 -1.46255785671697249045e-12
55 47 1.41844774845678470023e-13
55 48 1.35052196774923544547e-11
55 49 -5.21786332648852730863e-13
55 50 -7.07056661208636273582e-13
55 51 2.29152934467466794806e-14
55 52 -5.35337417303972010623e-13
55 53 -5.13245060595092044290e-13
55 54 5.53006822211919757655e-13
55 55 5.65734299352926083144e-11
55 56 3.67619322037249654560e-12
55 57 -1.12853230525049415620e-13
55 58 -4.31469539133910657495e-14
55 59 -2.64254841906111753183e-13
55 60 2.02964012277202768770e-11
55 61 -3.60199260720188513070e-12
55 62 -9.62104642320310768051e-13
55 63 -8.77228807200165675271e-13
55 64 -1.69405196995341562793e-13
55 65 -8.37688940921412107069e-13
55 66 4.32372029619894595984e-11
55 67 5.65508659227574012873e-12
55 68 6.74890722221473467840e-14
55 69 2.37543567197771524290e-12
55 70 4.54309085469872304978e-15
55 71 5.48963245740474817731e-15
56 0 6.02537218049058725918e-12
56 1 -2.72661891111622591730e-12
56 2 1.94751105108472645570e-12
56 3 -7.56302695098572544002e-13
56 4 3.49485877226667164761e-14
56 5 -3.24962469842544254702e-13
56 6 -9.21868172625460462609e-13
56 7 -8.73569392832340889759e-13
56 8 -4.71867896152386533384e-13
56 9 2.62845592221827960955e-14
56 10 1.36927937088497384745e-13
56 11 2.76407825593163207114e-13
56 12 5.53908666943609126095e-12
56 13 -1.35593823909028135294e-12
56 14 -1.01856975616754046436e-12
56 15 5.21511153739840285255e-13
56 16 -3.48840429468328693699e-13
56 17 -3.70403540181180762043e-14
56 18 -3.69118193485186279263e-12
56 19 9.59473273125753349639e-13
56 20 -3.30753889044322526933e-13
56 21 4.78516548375691212198e-13
56 22 1.93120542723010032984e-13
56 23 2.17899439094949006792e-13
56 24 -2.46688253865997534229e-12
56 25 -1.61563554753211272724e-12
56 26 1.51882712068816182887e-13
56 27 3.39972913392703757211e-13
56 28 -6.26985231029086039935e-13
56 29 -2.01258773395933004411e-13
56 30 -3.07157822243103622768e-12
56 31 5.33042833443899046276e-12
56 32 2.13623312940662160963e-12
56 33 3.90358482920141064954e-13
56 34 1.92850834897862771787e-13
56 35 6.91458822013705390817e-14
56 36 6.95118848278990588486e-12
56 37 2.86124832319581396298e-13
56 38 5.08154859990500114493e-13
56 39 5.67799940074929769691e-13
56 40 -2.03125700590164418276e-13
56 41 9.24941424581167754150e-14
56 42 3.28670727501421785288e-12
56 43 -1.76050447872973514665e-12
56 44 7.44706690538656028505e-13
56 45 1.65014198690613173846e-13
56 46 1.91623726261261713317e-13
56 47 1.20845156192699608495e-13
56 48 1.36697895909966861397e-11
56 49 8.46639494383268884118e-13
56 50 7.60835649819502799119e-13
56 51 2.96273459040605761370e-13
56 52 -5.49908048781265903356e-13
56 53 -1.55859012272110746377e-13
56 54 -3.14633300573831074051e-12
56 55 3.67619322037249654560e-12
56 56 1.32007932070931958972e-11
56 57 -3.20532742006040652000e-13
56 58 1.42262243410274336896e-13
56 59 1.84702431572492800924e-13
56 60 -6.34693801007892522484e-12
56 61 4.66798915644136397571e-13
56 62 5.48411707597600263197e-13
56 63 4.26231975897693742457e-13
56 64 3.24417276827934037245e-13
56 65 2.48326278052317395806e-13
56 66 1.48136632984636477176e-11
56 67 6.91523865104813553314e-12
56 68 4.25716752171684654782e-12
56 69 6.13878484938617200032e-13
56 70 1.39780041612758901200e-13
56 71 6.17647593230344099124e-13
57 0 1.99103640431279966348e-12
57 1 3.01489608506397144365e-12
57 2 1.23058627942832451620e-12
57 3 -5.42168581798425279857e-13
57 4 -3.31459470234555272161e-13
57 5 4.41105951080942613673e-15
57 6 2.47983325418573565033e-12
57 7 1.76824892343073927035e-12
57 8 -4.39343304596145225301e-13
57 9 2.99868720499971046748e-13
57 10 3.77115126090725914915e-13
57 11 3.03312674797807605475e-14
57 12 -3.72961282194859313586e-13
57 13 3.14964022016776638738e-12
57 14 3.31512177567125608685e-13
57 15 1.99628762603387273267e-13
57 16 1.34051934578318794786e-14
57 17 -1.47608099555697385212e-13
57 18 2.18415084025389324231e-13
57 19 -1.12208248073780659354e-12
57 20 2.27016018465072427667e-13
57 21 2.28881374377120847742e-13
57 22 7.32454134640677006130e-14
57 23 7.02333006670738134180e-14
57 24 1.04647037642016617600e-11
57 25 1.69910193804992183619e-12
57 26 8.66116998643898307446e-13
57 27 1.49139931270623595135e-13
57 28 -1.51785527258735780946e-13
57 29 -1.20423184873754771693e-13
57 30 3.34371217168404066884e-12
57 31 -2.60953842270304192622e-12
57 32 -1.09793216684620351907e-13
57 33 6.24806253214264721507e-13
57 34 1.97193291567348647243e-13
57 35 2.34146629315966351397e-14
57 36 4.51390067739025426563e-12
57 37 7.36350001780371051614e-13
57 38 3.07438786202683539004e-14
57 39 3.07279892034732471352e-13
57 40 2.72801897002633699160e-13
57 41 -2.11709510472399054703e-13
57 42 2.57601958731966839391e-13
57 43 1.30511332048037518223e-12
57 44 2.20640475493228279411e-13
57 45 5.51018459820727896710e-13
57 46 -2.11013476313034402850e-13
57 47 -7.34746137508394859581e-14
57 48 5.10994965475237784340e-12
57 49 2.19537511498589012733e-13
57 50 8.17873843434567643650e-13
57 51 -4.46482508045294560197e-13
57 52 8.43052641165474871606e-14
57 53 -2.32683268671816430216e-13
57 54 2.55670932121583603701e-12
57 55 -1.12853230525049415620e-13
57 56 -3.20532742006040652000e-13
57 57 3.18769443357518496601e-12
57 58 4.92867977629003478126e-15
57 59 1.35978430085620126149e-14
57 60 -4.49351132217394840528e-13
57 61 1.47865276370100056019e-12
57 62 1.04142226651416929192e-12
57 63 4.22371853238866233902e-13
57 64 -2.01369968133358870886e-14
57 65 -1.93914750658227224849e-13
57 66 -2.28261737315253160380e-12
57 67 -2.94066963038011156249e-13
57 68 1.46497843569909249159e-12
57 69 4.98472749986162892684e-14
57 70 2.76813278220732393599e-14
57 71 2.58299850415815004334e-13
58 0 -4.16691076821539472255e-14
58 1 -5.71001126641534203993e-13
58 2 4.69577442510359429751e-13
58 3 1.31542618700488146231e-13
58 4 -4.54054177020128264785e-14
58 5 3.20838640171539877926e-14
58 6 -1.68638120183073044545e-12
58 7 7.62786450681062829845e-15
58 8 2.78230086758983513139e-13
58 9 1.53472961049628455943e-13
58 10 1.25975417513223821972e-14
58 11 4.97860429699919088194e-14
58 12 1.82050081082477168198e-12
58 13 4.41241422287760812227e-13
58 14 -5.86718633057015598407e-15
58 15 1.56118979015495862075e-13
58 16 1.08410337743589182619e-14
58 17 -7.03823173999134586643e-15
58 18 6.72825910260058777387e-14
58 19 -3.25472142011785613342e-13
58 20 -1.92018003265080493030e-14
58 21 2.85439149577464574014e-14
58 22 8.74313446577569691023e-15
58 23 2.12343729173976139623e-14
58 24 1.20074822093631741127e-12
58 25 1.20391077865990758300e-12
58 26 5.17786389716978292103e-14
58 27 -2.20620534198057517996e-13
58 28 -1.30160806854505130162e-13
58 29 2.58135986861685497734e-14
58 30 -7.46043540840413446090e-13
58 31 -4.93965460833897263579e-13
58 32 3.87149528617150352624e-13
58 33 2.26559892613196818828e-13
58 34 1.91075172725014659156e-13
58 35 8.82862623297634846606e-15
58 36 1.04372839519483706081e-12
58 37 1.19567027216234726619e-12
58 38 6.32053741196646685556e-13
58 39 2.40237567347631194106e-13
58 40 -5.58911991398588673183e-14
58 41 1.07944514858130787757e-14
58 42 1.68226527223897891403e-13
58 43 -1.49770255499655543748e-12
58 44 -2.61301018369437686510e-13
58 45 2.38690648870779957873e-13
58 46 1.98382985318757204859e-13
58 47 4.27517464024170086818e-14
58 48 1.21372786499374608097e-12
58 49 9.22184167677672414892e-13
58 50 1.08981187681743965065e-12
58 51 2.70906686001963854387e-13
58 52 -1.46883265710268056653e-13
58 53 -3.35967840171259699570e-15
58 54 -5.80622443316240679621e-14
58 55 -4.31469539133910657495e-14
58 56 1.42262243410274336896e-13
58 57 4.92867977629003478126e-15
58 58 7.92669997433904989988e-13
58 59 4.93014516124926657279e-14
58 60 -1.81795125919976833377e-12
58 61 9.56678884374260445895e-13
58 62 5.70013701370902147714e-13
58 63 -1.44100764363246415688e-13
58 64 -3.43315417992252502091e-13
58 65 5.11426566535088123502e-14
58 66 2.82367828166269118932e-12
58 67 1.54197737460193291959e-13
58 68 -2.29730187739140397793e-13
58 69 1.75450684406044305352e-13
58 70 3.34780274281415237265e-13
58 71 6.71830870946453385828e-14
59 0 1.36432871546682823313e-12
59 1 1.60609984601034921878e-14
59 2 2.40112590572388662272e-13
59 3 9.91381373700999583344e-14
59 4 -4.27605522625145578359e-14
59 5 -3.75697323762777617629e-14
59 6 5.71746022527689717869e-13
59 7 -6.84811131337058875180e-13
59 8 -1.14934238604810091607e-13
59 9 7.63556318482493707985e-14
59 10 4.58388894653270875208e-14
59 11 6.90686483141810903833e-14
59 12 3.85685560016451422396e-14
59 13 5.38737619820235017019e-13
59 14 3.13789289759839471698e-13
59 15 1.52231285185144127959e-13
59 16 -4.69350406747661128055e-14
59 17 -3.71394668169450112803e-14
59 18 6.32870128714236718934e-13
59 19 2.34470961485687706685e-13
59 20 4.58539256839603010363e-15
59 21 1.14436386151590613438e-14
59 22 6.32722885820708477916e-14
59 23 7.11607657120485511004e-14
59 24 -6.88981509304925444353e-13
59 25 8.29827113380144262597e-13
59 26 1.57245325321206958379e-13
59 27 3.72809903448703466763e-14
59 28 -4.69813806631049562157e-14
59 29 -5.17502271087608435950e-14
59 30 1.48904412352058161049e-13
59 31 -4.42189793251888020357e-13
59 32 2.81893995293580371570e-13
59 33 -7.20413908516329566546e-14
59 34 4.79170060037127978311e-14
59 35 8.84838728617656779042e-14
59 36 3.64851215614730157210e-12
59 37 9.90929259349710382508e-13
59 38 -3.66501981322211871438e-15
59 39 4.11650270727188019385e-13
59 40 8.63222011073688725469e-14
59 41 -1.09616089512694947248e-13
59 42 1.81003121318403394399e-12
59 43 4.44588971266901019236e-13
59 44 -3.17102006156016806935e-14
59 45 8.16367080704295954871e-14
59 46 1.01453429104782671657e-13
59 47 1.14257264741868168446e-13
59 48 3.05304961563014673719e-12
59 49 9.48366118108264059879e-13
59 50 4.27716363436999279109e-13
59 51 4.25512931662668005109e-13
59 52 4.10663356342340127449e-14
59 53 -8.59340024836883775742e-14
59 54 1.49391914901892812320e-12
59 55 -2.64254841906111753183e-13
59 56 1.84702431572492800924e-13
59 57 1.35978430085620126149e-14
59 58 4.93014516124926657279e-14
59 59 3.25901196378470184926e-13
59 60 4.31933880967106267343e-12
59 61 1.07538361372655483574e-12
59 62 9.35007907137406746748e-13
59 63 5.59010037863572212744e-13
59 64 -7.67002410169317238504e-14
59 65 -1.12221252770386226808e-13
59 66 9.28716559231745927093e-13
59 67 9.44690667899983738631e-13
59 68 7.09025496370383460015e-13
59 69 -5.57867169212653320920e-14
59 70 1.22186200280637617841e-13
59 71 2.77961674764186545827e-13
60 0 3.04690104054778709961e-11
60 1 1.88473033349489711377e-11
60 2 -2.14556553647033555346e-11
60 3 -3.99254977711593998056e-12
60 4 -5.20734936828238674150e-12
60 5 1.94068174599843984030e-12
60 6 6.37167418271282416302e-11
60 7 6.37667006225328587558e-12
60 8 9.91838090814933220677e-12
60 9 3.06347660641153069120e-13
60 10 4.21754690437942875602e-12
60 11 -3.81607357809883572903e-13
60 12 -3.17301220820087822021e-11
60 13 -4.21938206821095927528e-12
60 14 -2.38892893283110403091e-12
60 15 -1.54985551949078795875e-12
60 16 3.97918989369479384313e-13
60 17 2.11182620024248885162e-12
60 18 2.97907180734635796740e-11
60 19 -3.55015499081002952582e-11
60 20 -3.75495103219121022565e-12
60 21 1.81391223444274244683e-12
60 22 1.11780929696157725257e-12
60 23 -1.59186073555114255068e-12
60 24 3.02397813353645853680e-11
60 25 3.84810221479520457784e-11
60 26 -3.70487277573576840162e-12
60 27 -4.45168012066616927914e-12
60 28 1.81270958696879860734e-12
60 29 3.43076748237210633815e-12
60 30 1.25911358177090376823e-10
60 31 -1.70135826816150980777e-11
60 32 3.32490171477562786434e-12
60 33 2.32408320529802493607e-12
60 34 -1.23287068570958934369e-12
60 35 2.86668418681793066935e-13
60 36 3.66420082849331328581e-11
60 37 -7.60718402606974062936e-12
60 38 3.17740151967807972390e-12
60 39 7.10973032228275654486e-12
60 40 3.13765256337145691830e-12
60 41 2.01459967503124760870e-12
60 42 6.90402382217214301097e-11
60 43 3.62242020700851531754e-11
60 44 6.96851888824900683581e-12
60 45 8.74436812058750110588e-12
60 46 -1.47457563759718753162e-12
60 47 -7.20692425882554173033e-13
60 48 1.32939210349390419551e-10
60 49 1.69023326794217467374e-11
60 50 1.77241556967460679854e-11
60 51 7.39799614232432288847e-12
60 52 3.70446748584680606694e-12
60 53 1.18693408834463643484e-12
60 54 1.18123593336474999062e-10
60 55 2.02964012277202768770e-11
60 56 -6.34693801007892522484e-12
60 57 -4.49351132217394840528e-13
60 58 -1.81795125919976833377e-12
60 59 4.31933880967106267343e-12
60 60 9.81353214840426601450e-10
60 61 -1.52461568160628174631e-12
60 62 3.07989661090308870648e-11
60 63 1.28842577841037912917e-11
60 64 1.37966606710594911819e-12
60 65 -1.79478576734770984884e-13
60 66 6.89747028224144064117e-11
60 67 1.48652298062866263197e-11
60 68 2.47487802021186393685e-12
60 69 8.51975950126372372019e-12
60 70 3.19106891308041485551e-12
60 71 1.77870690759882424624e-12
61 0 1.10918348578708367628e-11
61 1 3.87900579144690323802e-12
61 2 8.08804653651771986673e-12
61 3 1.78649266781640381320e-12
61 4 1.20646724577387814479e-12
61 5 1.19750617066819369579e-12
61 6 -4.91870141967665094376e-12
61 7 1.13259000368805661790e-11
61 8 -8.00928871856154656918e-12
61 9 1.56212972292488553256e-12
61 10 -6.25693596164302703779e-13
61 11 9.40792644757396514272e-13
61 12 -5.28666410503882922265e-12
61 13 1.61528845788314286509e-11
61 14 3.97577981788315909106e-12
61 15 4.84557756995648780453e-12
61 16 1.66398578440607597103e-12
61 17 5.44937596768213855172e-13
61 18 -7.31034081855282404966e-12
61 19 -4.64815471389449770432e-12
61 20 -1.33675839755664754861e-12
61 21 1.55081803558980987340e-12
61 22 -5.02286580442892571790e-14
61 23 9.45258282136946603432e-13
61 24 5.03083551859260768019e-11
61 25 1.16805360418371599446e-11
61 26 9.04185467836038949403e-12
61 27 7.14688322963107625866e-12
61 28 3.12845383773302770101e-12
61 29 4.88196082918725349227e-13
61 30 2.32383200774264558932e-11
61 31 -1.30100305235326215285e-11
61 32 7.56133019120856911829e-12
61 33 4.49379359691731155645e-12
61 34 1.56810168304848180989e-12
61 35 8.63389649423652739212e-13
61 36 -7.20442748552560751587e-12
61 37 6.46865432190207449247e-12
61 38 3.33107461196581752335e-12
61 39 7.02124007025053866815e-12
61 40 2.84513489989021561984e-12
61 41 9.82674677560222309266e-13
61 42 -1.32876171533286485486e-11
61 43 -4.06484363293610362546e-12
61 44 9.84333465231784982358e-12
61 45 1.69443677095226897214e-12
61 46 1.66851552497650419788e-12
61 47 7.16376975395104650808e-13
61 48 4.78716613025909796408e-11
61 49 1.58151489573942122434e-11
61 50 8.74799655760615909570e-12
61 51 1.04891556192076940214e-11
61 52 2.77270793836580791482e-12
61 53 5.10091269811832149002e-13
61 54 3.77620624577915701740e-11
61 55 -3.60199260720188513070e-12
61 56 4.66798915644136397571e-13
61 57 1.47865276370100056019e-12
61 58 9.56678884374260445895e-13
61 59 1.07538361372655483574e-12
61 60 -1.52461568160628174631e-12
61 61 1.89945916739553048793e-10
61 62 2.77153321050984852304e-11
61 63 1.42650726652088871013e-11
61 64 3.33558485083387053961e-12
61 65 -4.41315386972774439076e-13
61 66 1.09631824545063640012e-11
61 67 3.94981165979188717211e-13
61 68 2.11957828324659508558e-11
61 69 2.19367921884424139018e-12
61 70 1.59377634837894149215e-12
61 71 3.94499621619626917596e-12
62 0 4.44375592603553522130e-13
62 1 1.07065703074896978289e-12
62 2 8.66470303803570846058e-13
62 3 -7.71199838701157522727e-13
62 4 1.41050854914852639522e-12
62 5 2.78828028626170635589e-13
62 6 4.67265066604940763889e-12
62 7 7.14176663985299426369e-12
62 8 -3.87577218102981082231e-12
62 9 -3.13208777251689514622e-13
62 10 -3.80763813351473352963e-13
62 11 4.07971348882919037167e-13
62 12 -2.26487479755342165459e-12
62 13 8.68564508804485498760e-12
62 14 1.35732026987075528160e-12
62 15 1.30469827590853541927e-12
62 16 4.47309494532425870172e-13
62 17 9.75066559746379797911e-13
62 18 -1.49588566543143769953e-11
62 19 2.88533673776157773067e-12
62 20 3.06564625236793478473e-13
62 21 -1.69072558333255096635e-13
62 22 -1.81640541193168982049e-13
62 23 1.93251653532165423797e-13
62 24 1.28061872759600877202e-11
62 25 1.94951152405667255855e-11
62 26 5.98848491971521774762e-12
62 27 3.83640380570101507744e-12
62 28 1.02984790403179290984e-12
62 29 6.70955683369699122103e-13
62 30 -2.28287269541211087900e-12
62 31 -5.15446827661129185455e-12
62 32 1.72117474458753787690e-12
62 33 2.69887261593811410033e-12
62 34 1.56492926222387460638e-12
62 35 6.73173991057192004577e-13
62 36 1.86602495680007170756e-11
62 37 7.72809230747762484548e-12
62 38 2.29061102239408890849e-12
62 39 3.40003358910502892271e-12
62 40 2.20849373101161319812e-12
62 41 7.00154860838587827873e-13
62 42 -1.56722184922193557700e-12
62 43 7.71203188690397646964e-12
62 44 2.63006475427042262216e-12
62 45 -1.87017766650053450886e-12
62 46 9.96142505634152590733e-13
62 47 3.28852488736764090448e-13
62 48 3.01257385198448924711e-11
62 49 7.49228946792026683291e-12
62 50 1.07064654250697096597e-11
62 51 5.36223171733266625399e-12
62 52 2.34919388548182211527e-12
62 53 4.62727936496624978521e-13
62 54 5.89675475816868259974e-12
62 55 -9.62104642320310768051e-13
62 56 5.48411707597600263197e-13
62 57 1.04142226651416929192e-12
62 58 5.70013701370902147714e-13
62 59 9.35007907137406746748e-13
62 60 3.07989661090308870648e-11
62 61 2.77153321050984852304e-11
62 62 5.69990318229290139548e-11
62 63 1.04127997064950432202e-11
62 64 2.89042243895397784270e-12
62 65 1.14292377178929936026e-12
62 66 1.56472126269503349985e-11
62 67 7.67788058293948785398e-12
62 68 1.15983995622850999365e-11
62 69 -1.05460842168791115715e-13
62 70 2.19201546326002670353e-12
62 71 2.21972539526503161798e-12
63 0 7.64047326992173135283e-12
63 1 4.17947128633496871279e-12
63 2 1.03147752397018149169e-12
63 3 2.73894935227539098597e-13
63 4 4.67927038282494898917e-13
63 5 2.72015843694053186892e-13
63 6 1.11695637591981147836e-11
63 7 -1.83390701302685558624e-12
63 8 -6.01076331826570435523e-13
63 9 7.66334382323801434383e-14
63 10 2.05103815198246481335e-13
63 11 1.45971212977603858213e-13
63 12 -8.66586830262238442032e-13
63 13 2.53755163676921295243e-12
63 14 3.29615395437104500858e-12
63 15 6.67307844002123457481e-13
63 16 4.60456488436600018356e-13
63 17 5.43553628762744554869e-13
63 18 -3.41701442209586653889e-12
63 19 -2.04581652697707099297e-12
63 20 6.53326318226622469479e-13
63 21 2.55780859519898160832e-13
63 22 1.20329965093504860160e-13
63 23 2.28178940245089371656e-13
63 24 1.29501577861872310045e-11
63 25 5.04206673193030523668e-12
63 26 4.73703728762773218344e-12
63 27 3.38692405072422226045e-12
63 28 9.00183647281189495705e-13
63 29 3.90223999616872259689e-13
63 30 6.00789603085407998436e-12
63 31 -4.17209871253105454125e-13
63 32 1.86267407688979761635e-12
63 33 5.57894151178831056269e-13
63 34 3.10303916106534317063e-13
63 35 4.29411363382887585538e-13
63 36 7.61020123114121578276e-12
63 37 1.90770532027082252832e-12
63 38 1.66739948872156406239e-12
63 39 2.81339537987091429159e-12
63 40 1.28398938591740690607e-12
63 41 2.04294036456399640666e-13
63 42 -2.34412799531297865090e-12
63 43 2.75169284658929602567e-12
63 44 2.45724151914544040349e-12
63 45 -3.90694339208443058990e-13
63 46 5.26997406516725489911e-14
63 47 -2.99465516710505027452e-14
63 48 9.62664281675932127000e-12
63 49 4.62444848115928789439e-12
63 50 3.17424187754473339269e-12
63 51 4.63485512242531624833e-12
63 52 1.51553122456196505856e-12
63 53 4.58113609749054382201e-13
63 54 5.32552456880219005064e-12
63 55 -8.77228807200165675271e-13
63 56 4.26231975897693742457e-13
63 57 4.22371853238866233902e-13
63 58 -1.44100764363246415688e-13
63 59 5.59010037863572212744e-13
63 60 1.28842577841037912917e-11
63 61 1.42650726652088871013e-11
63 62 1.04127997064950432202e-11
63 63 1.78162954405870999617e-11
63 64 3.07709410513786769796e-12
63 65 -5.47402279590806855888e-14
63 66 5.47460044392318828646e-12
63 67 1.99888921496432142328e-12
63 68 6.07513793214479628514e-12
63 69 -1.29764523349339389656e-12
63 70 1.21947506177684072923e-12
63 71 1.67694553739221215346e-12
64 0 -9.55990346700795830756e-13
64 1 -6.67392694519309157245e-13
64 2 6.75887141307481687983e-13
64 3 1.77421627264537834161e-13
64 4 4.43432096905248141656e-13
64 5 1.79540154134878044531e-13
64 6 3.93239856461252483701e-12
64 7 2.57359744812161257899e-12
64 8 -9.36520687051581194459e-13
64 9 -2.76109370405955366285e-14
64 10 1.34079313441942963258e-13
64 11 4.65138639659755966398e-14
64 12 1.10122047880779478289e-12
64 13 2.35056591228274332743e-12
64 14 6.73017874631594716459e-13
64 15 1.69522038195330384163e-13
64 16 4.03998210444739231950e-13
64 17 3.44512153980223412736e-13
64 18 -1.99342116470197949549e-12
64 19 7.47881091317772107028e-13
64 20 -5.35433457009537743733e-13
64 21 2.15343252536083001386e-13
64 22 -5.51555558315069408742e-14
64 23 1.20545040922165301272e-14
64 24 9.67526067555862570230e-12
64 25 6.36266172546667815443e-13
64 26 2.55586130121937400173e-13
64 27 1.01567538548985128130e-12
64 28 9.41073160621715324228e-13
64 29 3.85519355141359359046e-13
64 30 4.50350332396839454952e-12
64 31 2.58806638639324065291e-12
64 32 6.96630109194493472503e-13
64 33 1.43781297447550888657e-13
64 34 -2.43015941099093779634e-13
64 35 9.66330346783224433693e-14
64 36 -1.60334414745028370186e-12
64 37 7.01035534188707007754e-13
64 38 1.44168263679224104391e-12
64 39 5.29981660033340526898e-13
64 40 5.16783513317823084730e-13
64 41 5.16881164262146311638e-13
64 42 -2.31746310376787945735e-12
64 43 -1.44867399500211007762e-13
64 44 1.52537259223366492172e-12
64 45 2.98761650822561673731e-13
64 46 2.21434111024884605719e-13
64 47 -5.02178709456774771926e-14
64 48 -2.12970690205869507290e-12
64 49 1.86561037546283297668e-12
64 50 5.87279624771678040248e-13
64 51 7.26534652172271601629e-13
64 52 1.29472460003313810559e-12
64 53 6.05772223792307141984e-13
64 54 -4.79434313612980736448e-12
64 55 -1.69405196995341562793e-13
64 56 3.24417276827934037245e-13
64 57 -2.01369968133358870886e-14
64 58 -3.43315417992252502091e-13
64 59 -7.67002410169317238504e-14
64 60 1.37966606710594911819e-12
64 61 3.33558485083387053961e-12
64 62 2.89042243895397784270e-12
64 63 3.07709410513786769796e-12
64 64 3.75203162933849188005e-12
64 65 5.91094363967973111111e-13
64 66 -2.07006064298556630225e-12
64 67 -5.15960928898045100126e-13
64 68 1.86804738974610839160e-12
64 69 -5.12844548773882118284e-13
64 70 -2.08563103102830353888e-13
64 71 2.70855180126420756908e-13
65 0 3.62802313368552962747e-12
65 1 5.65173423105971434008e-13
65 2 -2.26224038895687779423e-13
65 3 3.83665061981657494998e-14
65 4 1.58759559552434906544e-13
65 5 3.20663281188582793439e-13
65 6 4.29395767020382816754e-12
65 7 5.27546956545107961016e-13
65 8 1.04964389619608097199e-13
65 9 -2.15624235924168998687e-13
65 10 -1.01234786489032493077e-13
65 11 -4.78894010743766544620e-15
65 12 1.49739312535964658968e-12
65 13 -8.25231241673525357552e-13
65 14 -3.19965462557321743058e-13
65 15 4.73662245848352873511e-14
65 16 1.42586277476862235722e-13
65 17 3.57112318874205789195e-13
65 18 -7.64347566652693229765e-13
65 19 3.48449365756432286469e-13
65 20 -1.10967635032161527057e-13
65 21 3.96546493676032142518e-14
65 22 -3.51691430723987883770e-14
65 23 -5.77314247723668142283e-14
65 24 1.33054142407960275419e-12
65 25 -4.16666626595730912910e-13
65 26 -1.28097118526573141925e-13
65 27 2.26795277819323470900e-13
65 28 3.33613642614837752623e-13
65 29 6.02320275401117831708e-13
65 30 1.40694909410505421156e-12
65 31 1.30220723534674989311e-12
65 32 7.90048740389060241700e-14
65 33 -1.51940518407573356902e-13
65 34 -1.87521714892555496950e-14
65 35 -7.86311849034610922998e-14
65 36 3.30056669509801546150e-12
65 37 -4.10681563939424942848e-13
65 38 2.59315877753464732649e-13
65 39 -8.74652333979253069654e-14
65 40 3.26470681715526899688e-13
65 41 5.00436225851231230188e-13
65 42 -1.64131218737100632446e-12
65 43 7.61209612814914003633e-13
65 44 5.09841974544013865723e-13
65 45 -1.33591261061707384072e-13
65 46 -1.17631739758062634481e-15
65 47 -1.53633466042960296785e-13
65 48 4.57567963908459970794e-12
65 49 -6.09570086555559413592e-13
65 50 4.72027086130818271724e-13
65 51 3.29829792838155807117e-13
65 52 3.15518562903807452327e-13
65 53 7.81165963358115657195e-13
65 54 -7.64377439952512418140e-13
65 55 -8.37688940921412107069e-13
65 56 2.48326278052317395806e-13
65 57 -1.93914750658227224849e-13
65 58 5.11426566535088123502e-14
65 59 -1.12221252770386226808e-13
65 60 -1.79478576734770984884e-13
65 61 -4.41315386972774439076e-13
65 62 1.14292377178929936026e-12
65 63 -5.47402279590806855888e-14
65 64 5.91094363967973111111e-13
65 65 1.56592962217797535342e-12
65 66 3.06260927158931461313e-12
65 67 -5.74414889995314760586e-14
65 68 -2.39243377248106741084e-13
65 69 8.34019667026175596460e-14
65 70 -2.22822215751799887965e-14
65 71 -3.28913585973332015249e-13
66 0 4.06789518838755497501e-11
66 1 1.66895499124439965368e-11
66 2 4.95227388211267130536e-12
66 3 -1.01382309224895373728e-12
66 4 -2.35909142339034228546e-12
66 5 1.41771797092383830371e-12
66 6 1.70938446271980624751e-11
66 7 -7.74804791782459158773e-13
66 8 1.05337198825023367099e-11
66 9 6.39926676602887588739e-12
66 10 3.00224040599086060228e-12
66 11 1.98366468340631094762e-12
66 12 4.66678313764909525257e-11
66 13 -9.59618565886367287834e-12
66 14 5.98882695919177868684e-12
66 15 7.92854213611360579448e-12
66 16 -1.28294118818935412997e-12
66 17 3.15135591625978355024e-12
66 18 5.49113127367972710640e-11
66 19 -2.16401629193809865594e-11
66 20 2.02369343688858892355e-12
66 21 -1.23847970288116016089e-12
66 22 2.22163556798178602525e-14
66 23 1.13068451453864979354e-12
66 24 1.62187256163455164124e-11
66 25 4.16399277862469685913e-12
66 26 4.08876640045922508581e-12
66 27 1.03417648996164197820e-12
66 28 6.37755412809268793651e-13
66 29 3.44892146199031714174e-13
66 30 -8.09288903370239396775e-11
66 31 2.25358979420653113314e-11
66 32 -5.07703005510359437304e-12
66 33 1.95585703953558648925e-12
66 34 -1.43491516523303013199e-12
66 35 1.15980591368053874661e-12
66 36 -1.05523725977876227390e-11
66 37 2.36853654181489592372e-12
66 38 9.10274834916012695004e-12
66 39 6.66950213389833871234e-12
66 40 4.49204331307424772974e-12
66 41 -1.76321688327885301046e-13
66 42 -3.14294199121188546561e-11
66 43 1.79578368336168078233e-11
66 44 7.03630599159354119723e-13
66 45 4.75194619622711006620e-12
66 46 -2.81035837471523582772e-12
66 47 2.27743531257743222120e-13
66 48 2.39330296965364841924e-11
66 49 1.12511325750517119293e-11
66 50 1.87305675908085379181e-11
66 51 6.02611689755694306548e-12
66 52 2.24803307839866321838e-12
66 53 6.22438102827079711336e-13
66 54 3.38680195877504914111e-11
66 55 4.32372029619894595984e-11
66 56 1.48136632984636477176e-11
66 57 -2.28261737315253160380e-12
66 58 2.82367828166269118932e-12
66 59 9.28716559231745927093e-13
66 60 6.89747028224144064117e-11
66 61 1.09631824545063640012e-11
66 62 1.56472126269503349985e-11
66 63 5.47460044392318828646e-12
66 64 -2.07006064298556630225e-12
66 65 3.06260927158931461313e-12
66 66 8.41245510068503191114e-10
66 67 2.80897270824127160842e-11
66 68 -1.37475829763668020362e-11
66 69 6.27337749773603174907e-13
66 70 3.85421223930421225485e-12
66 71 2.49945336908287632373e-12
67 0 2.11735034662291941268e-11
67 1 1.33104264759275992957e-11
67 2 1.56649053646195225783e-11
67 3 1.66161270484524998833e-12
67 4 1.89273686269544451968e-12
67 5 -2.39375807769114608284e-13
67 6 2.76172450831740348986e-12
67 7 -1.11668464327836093968e-11
67 8 9.51020646622923388361e-14
67 9 2.39416924703816435985e-12
67 10 2.52794083762004893747e-12
67 11 8.48651321181534950472e-13
67 12 1.09458995557204933217e-11
67 13 -7.69286829162120640657e-14
67 14 2.45240916006536549202e-12
67 15 3.85249537392616946542e-12
67 16 -6.88507355872810840971e-13
67 17 1.88112183708727591734e-13
67 18 -3.32772006212478594360e-11
67 19 4.51379649723399286125e-12
67 20 -1.82621467320585739172e-12
67 21 2.47999361533289233915e-12
67 22 8.58296045357820629171e-13
67 23 1.11462788722550862549e-13
67 24 3.47359967644372860409e-11
67 25 1.38586039295742560604e-11
67 26 8.62737488123170348862e-12
67 27 1.84992902309656675289e-12
67 28 1.39198102719700753762e-12
67 29 -5.44332134767202844906e-13
67 30 -2.00933542454454605792e-11
67 31 -2.31791264674611631305e-12
67 32 -1.47535196989625775345e-12
67 33 -5.78059208059172952638e-13
67 34 8.67777263741160981160e-13
67 35 -5.37759919346349866011e-14
67 36 9.11607196721722228422e-12
67 37 -5.29157072252173846407e-12
67 38 -5.40368643753262065626e-12
67 39 -3.31183178928028963570e-12
67 40 3.60264364800827830351e-13
67 41 -1.22083393456594317219e-13
67 42 1.33219651452409577688e-11
67 43 -6.70489807506069713944e-12
67 44 3.64212766281723511458e-14
67 45 -2.29027967562523032796e-13
67 46 -9.55626474078248796448e-13
67 47 1.39630320620315332548e-13
67 48 -9.21843194338426867689e-12
67 49 -3.24929863207711610590e-12
67 50 4.30450463110459123382e-12
67 51 1.04753642666007793338e-12
67 52 8.14844122378485785939e-14
67 53 -1.24180524280708298380e-12
67 54 2.16846527358864202963e-11
67 55 5.65508659227574012873e-12
67 56 6.91523865104813553314e-12
67 57 -2.94066963038011156249e-13
67 58 1.54197737460193291959e-13
67 59 9.44690667899983738631e-13
67 60 1.48652298062866263197e-11
67 61 3.94981165979188717211e-13
67 62 7.67788058293948785398e-12
67 63 1.99888921496432142328e-12
67 64 -5.15960928898045100126e-13
67 65 -5.74414889995314760586e-14
67 66 2.80897270824127160842e-11
67 67 1.65178774877012940542e-10
67 68 2.88020977194004340909e-12
67 69 -2.06770391409332959509e-12
67 70 1.32604106074449663838e-12
67 71 -1.92388580946803282636e-13
68 0 -9.04545388382866731403e-12
68 1 2.40706014651035575213e-12
68 2 2.82682275762046342887e-12
68 3 6.22537948526657860296e-13
68 4 5.17593210231522354354e-13
68 5 7.98497947051620510769e-14
68 6 -1.17881503331721387334e-11
68 7 4.13657981593874250236e-12
68 8 -1.34224435276144456107e-12
68 9 -1.23169455739213304387e-13
68 10 5.00242494538291029775e-13
68 11 -1.51256869209359524831e-13
68 12 -3.99115342385563971870e-13
68 13 9.53664295970402990621e-12
68 14 2.67218012151375532199e-12
68 15 1.52236515902502266705e-12
68 16 1.35489938300736324404e-12
68 17 -1.32230298482742830018e-13
68 18 2.95605073320070749335e-12
68 19 -2.66474392954405051346e-12
68 20 3.64624617534607365917e-12
68 21 1.27216560292019364156e-12
68 22 -3.31549970472436531543e-13
68 23 3.01243481462066942201e-13
68 24 1.92493600011423011670e-11
68 25 1.36995390015450124671e-11
68 26 3.68149833810792187507e-12
68 27 2.09210463263614103431e-12
68 28 4.42392230577289532296e-13
68 29 -3.83560090149910082626e-13
68 30 6.08209466993964168173e-12
68 31 -5.37356986733956458134e-13
68 32 5.65394555189810406006e-12
68 33 1.40955305127608960287e-12
68 34 6.75184775916666051902e-13
68 35 4.74298015920189553569e-13
68 36 2.65887198964597992187e-11
68 37 4.22062489159009868102e-13
68 38 -1.23706648844399815512e-12
68 39 3.01329423285002518888e-12
68 40 1.05854686734456094606e-12
68 41 -3.83053126035835160180e-13
68 42 -8.65529721321401165373e-12
68 43 -7.68209749702868840200e-12
68 44 2.75774024211638519562e-12
68 45 -4.38520787727625759869e-13
68 46 -2.48954734782354388410e-14
68 47 7.17421843221825226999e-13
68 48 1.15547271283084291579e-11
68 49 1.52045527592841906245e-11
68 50 7.48534173044254255618e-13
68 51 2.82755177504590349319e-12
68 52 1.21060866616843743274e-12
68 53 -4.24779528717517604924e-13
68 54 5.04288286957740907223e-12
68 55 6.74890722221473467840e-14
68 56 4.25716752171684654782e-12
68 57 1.46497843569909249159e-12
68 58 -2.29730187739140397793e-13
68 59 7.09025496370383460015e-13
68 60 2.47487802021186393685e-12
68 61 2.11957828324659508558e-11
68 62 1.15983995622850999365e-11
68 63 6.07513793214479628514e-12
68 64 1.86804738974610839160e-12
68 65 -2.39243377248106741084e-13
68 66 -1.37475829763668020362e-11
68 67 2.88020977194004340909e-12
68 68 3.77341224002913195833e-11
68 69 -2.37978230423690088500e-13
68 70 1.06562932743511389052e-12
68 71 1.56706797123875719604e-12
69 0 5.07299842994092003312e-12
69 1 -2.29500159221496223027e-13
69 2 6.95373846019353644692e-13
69 3 2.11843000084198241124e-13
69 4 -5.44877894622169077364e-14
69 5 -1.85206285262454484194e-13
69 6 4.65909437453965116206e-12
69 7 2.06389727043369903443e-12
69 8 -3.21784685269421458776e-14
69 9 3.20672361816883802829e-13
69 10 -2.29974959164504945377e-14
69 11 -3.71219513135731748711e-14
69 12 2.35346747771004788080e-12
69 13 -3.18852493762537264277e-12
69 14 -3.13471659142040791720e-13
69 15 2.61550649443635515825e-13
69 16 -1.59203873100276359532e-13
69 17 -1.22178122726816414692e-13
69 18 7.41132548307535002208e-13
69 19 2.32436844617150200589e-12
69 20 -1.19615754941323634636e-12
69 21 1.41145503268101830477e-13
69 22 1.84509946809870742987e-13
69 23 1.32648486889975246513e-14
69 24 -1.46726451692585019363e-12
69 25 2.34896052172303476209e-12
69 26 -7.19407278994808893935e-13
69 27 -5.81918122841508831459e-14
69 28 -3.30988779405610527833e-13
69 29 -2.19050812331890825598e-14
69 30 2.11299073630633787329e-12
69 31 2.23727763695671525256e-14
69 32 2.12825492004249313917e-13
69 33 4.60405834877716566269e-13
69 34 1.91928220857327633516e-13
69 35 5.28722245105725850989e-14
69 36 -1.04583088736624124480e-11
69 37 4.37514202485131815518e-12
69 38 -2.66926188229141559840e-13
69 39 -7.01050628979423638130e-13
69 40 -1.57632552961912451886e-13
69 41 -6.67707121336694514500e-14
69 42 -4.51583827632364739380e-12
69 43 2.53697533169342968673e-12
69 44 1.80310298019740879860e-12
69 45 5.13342946702068761307e-13
69 46 3.93007562476960127051e-13
69 47 -5.66132360150599944713e-14
69 48 1.14106412256693848402e-11
69 49 5.27850380256844906344e-12
69 50 2.39283232575579886635e-12
69 51 1.07918680274495278266e-13
69 52 -1.78190559960144319853e-13
69 53 -2.90102775379210531043e-14
69 54 -5.37480998016001666001e-12
69 55 2.37543567197771524290e-12
69 56 6.13878484938617200032e-13
69 57 4.98472749986162892684e-14
69 58 1.75450684406044305352e-13
69 59 -5.57867169212653320920e-14
69 60 8.51975950126372372019e-12
69 61 2.19367921884424139018e-12
69 62 -1.05460842168791115715e-13
69 63 -1.29764523349339389656e-12
69 64 -5.12844548773882118284e-13
69 65 8.34019667026175596460e-14
69 66 6.27337749773603174907e-13
69 67 -2.06770391409332959509e-12
69 68 -2.37978230423690088500e-13
69 69 7.11579670625171287464e-12
69 70 1.41613749843405060219e-13
69 71 -4.89624280060905892841e-13
70 0 1.11794083999963364604e-12
70 1 -3.66182373548586022084e-13
70 2 2.09208976959342664612e-13
70 3 4.33513450076690012807e-13
70 4 -1.40378554575474871787e-14
70 5 3.87456853033083465055e-14
70 6 -5.12950134791726592279e-13
70 7 3.19516858227078226980e-13
70 8 -1.00006029917670780612e-13
70 9 5.51177838674755851306e-13
70 10 -8.10019743729532726674e-14
70 11 8.39635940030533328294e-14
70 12 -2.43678179462856483437e-12
70 13 6.35914101177947911897e-13
70 14 1.94960198949905545328e-13
70 15 3.10464556033979113953e-13
70 16 7.49545908670375563953e-14
70 17 2.76014440370608927625e-14
70 18 2.32599786039789330312e-12
70 19 -4.35199334700516243442e-14
70 20 3.72646215907694496554e-13
70 21 -1.69123411370240305210e-13
70 22 4.56287680454574514286e-14
70 23 9.02865737494641988179e-14
70 24 3.68861176691375272657e-12
70 25 1.96621022251213363185e-12
70 26 8.74621149229685349082e-13
70 27 4.78716481062934187102e-13
70 28 -6.17657565128346047074e-14
70 29 -2.90311104966357441290e-14
70 30 1.82275845680351582079e-12
70 31 -7.08219274620748463989e-13
70 32 2.71960109389199846553e-13
70 33 3.50049043730312466428e-13
70 34 2.94878811822386630246e-13
70 35 4.61315071357570435704e-14
70 36 1.82079774148755014135e-12
70 37 7.40353233215269981087e-13
70 38 9.06567548020227863339e-13
70 39 5.39981817362343763340e-13
70 40 8.36118179261753016459e-14
70 41 -5.80900722815876185206e-14
70 42 7.09266242909194453013e-13
70 43 -1.16713369329649621726e-12
70 44 -6.52132688941261349702e-13
70 45 9.78890723450054799056e-14
70 46 -1.09963180782761900687e-13
70 47 -3.58704017259085048220e-14
70 48 -1.93586457629801617762e-13
70 49 1.69228624851325705864e-12
70 50 6.18699276823418953412e-13
70 51 7.38456206012571393151e-13
70 52 9.13170759246709830101e-14
70 53 -9.08095303961908646022e-14
70 54 1.20205080819756825065e-12
70 55 4.54309085469872304978e-15
70 56 1.39780041612758901200e-13
70 57 2.76813278220732393599e-14
70 58 3.34780274281415237265e-13
70 59 1.22186200280637617841e-13
70 60 3.19106891308041485551e-12
70 61 1.59377634837894149215e-12
70 62 2.19201546326002670353e-12
70 63 1.21947506177684072923e-12
70 64 -2.08563103102830353888e-13
70 65 -2.22822215751799887965e-14
70 66 3.85421223930421225485e-12
70 67 1.32604106074449663838e-12
70 68 1.06562932743511389052e-12
70 69 1.41613749843405060219e-13
70 70 1.74194075201361365721e-12
70 71 8.59655236884485961504e-14
71 0 3.31761243474308464779e-14
71 1 2.56914471237326010806e-13
71 2 6.16809022198829007004e-13
71 3 5.42206895032567148124e-14
71 4 -1.11321568721188018999e-13
71 5 -1.18267528480634910565e-14
71 6 9.61527109297160245356e-14
71 7 -6.80560697411802734403e-13
71 8 -4.45362544778718328975e-13
71 9 -7.70210338074896628073e-15
71 10 7.05019694285398213932e-14
71 11 7.39512398986297649983e-14
71 12 4.86132901492118439296e-13
71 13 1.45892620209832007816e-12
71 14 2.99857462389634694942e-13
71 15 8.88407859333429452863e-14
71 16 -1.30782666385128266673e-13
71 17 2.01839932244757690381e-14
71 18 -2.52087685853509427860e-14
71 19 -9.78125363572938620218e-13
71 20 1.13173417908473532506e-13
71 21 2.00723472382150185080e-17
71 22 1.03700005765306425721e-14
71 23 7.40305124277178178720e-14
71 24 1.90558840766228836418e-12
71 25 1.58333848673309283552e-12
71 26 5.53471451807594305409e-13
71 27 3.09620797861641892974e-13
71 28 -6.84031754010795973415e-14
71 29 -1.33511177402785196401e-13
71 30 -5.83282581710566521621e-13
71 31 -6.98463169785305137545e-13
71 32 7.30177300114821677052e-13
71 33 2.89607683789254234298e-13
71 34 9.94252463838057423111e-14
71 35 1.80138378030431128101e-13
71 36 5.02189147761258348766e-12
71 37 1.53914667353907873659e-12
71 38 -3.57782699672473039959e-13
71 39 4.30746439785691399389e-13
71 40 8.99922287595517372775e-14
71 41 -1.15086573009652095240e-13
71 42 1.80902337999572078670e-12
71 43 4.97987719538973064673e-13
71 44 4.96439183488352237023e-13
71 45 8.36628199259282870854e-14
71 46 1.05032472389577384879e-13
71 47 8.37744691101279256715e-14
71 48 3.79055356106221779836e-12
71 49 1.75200283513336197965e-12
71 50 2.22248980546907061131e-13
71 51 6.41865158088661146161e-13
71 52 2.66297633150320009761e-14
71 53 -1.75141806223545575089e-13
71 54 2.55558374674592685004e-12
71 55 5.48963245740474817731e-15
71 56 6.17647593230344099124e-13
71 57 2.58299850415815004334e-13
71 58 6.71830870946453385828e-14
71 59 2.77961674764186545827e-13
71 60 1.77870690759882424624e-12
71 61 3.94499621619626917596e-12
71 62 2.21972539526503161798e-12
71 63 1.67694553739221215346e-12
71 64 2.70855180126420756908e-13
71 65 -3.28913585973332015249e-13
71 66 2.49945336908287632373e-12
71 67 -1.92388580946803282636e-13
71 68 1.56706797123875719604e-12
71 69 -4.89624280060905892841e-13
71 70 8.59655236884485961504e-14
71 71 1.02408991775812167406e-12


==> anc/im3shape_xi_nontomo.dat <==
# theta xi
# order is xi+_0,xi+_1,...,xi-_0,xi-_1,.... from small scales to large in each
# theta in arcmin
2.40675999999999978840e+00 4.05475999999999978259e-05
3.36168999999999984496e+00 3.28175000000000021598e-05
4.69498000000000015319e+00 2.43065999999999986551e-05
6.55689999999999972857e+00 2.32217999999999984704e-05
9.15752999999999950376e+00 1.58494000000000010906e-05
1.27881999999999997897e+01 1.02571000000000004402e-05
1.78590000000000017621e+01 6.61099000000000003996e-06
2.49394999999999988916e+01 6.05611000000000019585e-06
3.48233000000000032514e+01 3.57776999999999988222e-06
4.86208000000000026830e+01 2.84171000000000010583e-06
6.78705999999999960437e+01 2.72495999999999980486e-07
9.47224999999999965894e+01 1.25473000000000001292e-06
1.32164999999999992042e+02 7.77208999999999981600e-07
1.84313999999999992951e+02 2.36906999999999991817e-07
2.56692000000000007276e+02 6.44251999999999964379e-07
2.40675999999999978840e+00 2.66295999999999999613e-05
3.36168999999999984496e+00 -3.56796999999999999299e-06
4.69498000000000015319e+00 -4.74181999999999977401e-07
6.55689999999999972857e+00 6.13950000000000015046e-08
9.15752999999999950376e+00 -3.64507000000000006796e-06
1.27881999999999997897e+01 9.44191999999999988648e-06
1.78590000000000017621e+01 7.14823999999999985127e-06
2.49394999999999988916e+01 8.20268999999999955575e-06
3.48233000000000032514e+01 2.93636999999999997541e-06
4.86208000000000026830e+01 1.92314000000000010667e-06
6.78705999999999960437e+01 1.09727999999999993645e-06
9.47224999999999965894e+01 2.10865999999999998384e-06
1.32164999999999992042e+02 1.00327000000000000984e-06
1.84313999999999992951e+02 1.62799000000000000816e-07
2.56692000000000007276e+02 4.66240000000000024472e-07


==> anc/im3shape_xi_tomo.dat <==
# theta xi
# order is xi+_0,xi+_1,...,xi-_0,xi-_1,.... from small scales to large in each
# tomo bins are in c order (i.e. 0,0 0,1 0,2 1,0 1,2 2,2) w/ internal order as above
# theta in arcmin
3.38640000000000007674e+00 1.22824999999999997168e-05
7.80853000000000019298e+00 1.93907000000000005410e-05
1.79890000000000007674e+01 7.65682000000000066383e-06
4.13723999999999989541e+01 1.53854000000000001121e-06
9.47425000000000068212e+01 -3.96063000000000004283e-08
2.14193000000000012051e+02 -2.83701000000000007037e-07
3.38640000000000007674e+00 1.12498000000000002700e-05
7.80853000000000019298e+00 -1.14841000000000007203e-05
1.79890000000000007674e+01 1.00905999999999995779e-05
4.13723999999999989541e+01 2.98274000000000009218e-06
9.47425000000000068212e+01 6.84395000000000034723e-07
2.14193000000000012051e+02 7.54293999999999964675e-07
3.38945000000000007390e+00 5.21969000000000033342e-07
7.81301999999999985391e+00 1.34057999999999996176e-05
1.79950000000000009948e+01 5.92263000000000024734e-06
4.13830000000000026716e+01 7.32721000000000040102e-07
9.47574999999999931788e+01 8.18664999999999979063e-07
2.14233000000000004093e+02 7.17233999999999975605e-07
3.38945000000000007390e+00 -2.16563000000000013465e-05
7.81301999999999985391e+00 -5.35107999999999976493e-06
1.79950000000000009948e+01 8.04411000000000047435e-06
4.13830000000000026716e+01 2.52284999999999990950e-06
9.47574999999999931788e+01 8.53556000000000023289e-07
2.14233000000000004093e+02 5.98695999999999976525e-08
3.39050999999999991275e+00 5.06120000000000026352e-05
7.81599999999999983658e+00 1.37339000000000007622e-05
1.80014000000000002899e+01 9.01572999999999948279e-06
4.13943000000000012051e+01 3.29604999999999997743e-06
9.46805999999999983174e+01 1.27411999999999992384e-06
2.13671999999999997044e+02 2.48620999999999986728e-07
3.39050999999999991275e+00 3.22675000000000023435e-05
7.81599999999999983658e+00 -5.64225999999999991457e-06
1.80014000000000002899e+01 3.92302000000000009185e-06
4.13943000000000012051e+01 1.00016999999999998870e-06
9.46805999999999983174e+01 1.45755999999999998355e-06
2.13671999999999997044e+02 3.69453000000000006218e-08
3.38736000000000014865e+00 2.58294000000000004060e-05
7.80938999999999960977e+00 2.76687000000000015831e-05
1.79874000000000009436e+01 6.26167000000000013865e-06
4.13714000000000012847e+01 3.24998000000000009495e-06
9.47232000000000056161e+01 1.10129999999999994201e-06
2.14239000000000004320e+02 1.60321000000000002053e-06
3.38736000000000014865e+00 -2.11540999999999996156e-06
7.80938999999999960977e+00 -3.42033999999999993431e-06
1.79874000000000009436e+01 1.10966999999999999909e-05
4.13714000000000012847e+01 1.78086999999999998481e-06
9.47232000000000056161e+01 8.40798000000000009236e-07
2.14239000000000004320e+02 5.88377999999999976380e-07
3.38935999999999992838e+00 5.50601999999999984340e-05
7.81411999999999995481e+00 2.29590999999999984275e-05
1.79962000000000017508e+01 6.94010999999999969422e-06
4.13830999999999988859e+01 4.25149000000000001491e-06
9.46573999999999955435e+01 1.12777000000000004603e-06
2.13695999999999997954e+02 1.26126000000000005882e-06
3.38935999999999992838e+00 4.75856000000000022699e-07
7.81411999999999995481e+00 5.91174999999999976875e-06
1.79962000000000017508e+01 9.71412000000000043129e-06
4.13830999999999988859e+01 4.74701000000000031216e-06
9.46573999999999955435e+01 2.42150999999999987688e-06
2.13695999999999997954e+02 5.16669999999999980400e-07
3.38677999999999990166e+00 8.21701999999999946767e-05
7.81074999999999963762e+00 4.63883999999999978758e-05
1.79891000000000005343e+01 2.21326999999999990214e-05
4.13539999999999992042e+01 1.63317000000000015381e-05
9.44761000000000024102e+01 2.51090999999999981714e-06
2.12932999999999992724e+02 -1.15061999999999996278e-06
3.38677999999999990166e+00 3.07443000000000031036e-05
7.81074999999999963762e+00 6.96301999999999978488e-06
1.79891000000000005343e+01 1.86710000000000013161e-05
4.13539999999999992042e+01 8.88187000000000005629e-06
9.44761000000000024102e+01 6.38964999999999988572e-06
2.12932999999999992724e+02 1.39492999999999995808e-06


==> anc/ngmix_skynet_pz.dat <==
# zmin zmax pz0 pz1 pz2 pzall
# pz0, pz1, pz2 are p(z) for tomo bins (not normalized)
# pzall is p(z) for non-tomo 
# p(z) is piecewise constant between zmin and zmax
5.000000000000000104e-03 1.397500000000000131e-02 2.884992338843090590e-04 1.858811369490644930e-04 1.563218680883986461e-04 2.102135486402539432e-04
1.397500000000000131e-02 2.295000000000000165e-02 3.417495151583886822e-04 1.982233216550346143e-04 1.670229027486575533e-04 2.356405175937225076e-04
2.295000000000000165e-02 3.192500000000000199e-02 3.762237648875016091e-04 2.181578622262805183e-04 1.689546311180506108e-04 2.544123514723519038e-04
3.192500000000000199e-02 4.089999999999999886e-02 4.134154859635428832e-04 2.389793675705615837e-04 1.729174855596269549e-04 2.750629968307033392e-04
4.089999999999999886e-02 4.987499999999999573e-02 4.559439894518793656e-04 2.672128907176918940e-04 1.872637181964758820e-04 3.034257164917465916e-04
4.987499999999999573e-02 5.884999999999999953e-02 5.267058090508185608e-04 3.066408257411879965e-04 1.949031375605853056e-04 3.426868915889427357e-04
5.884999999999999953e-02 6.782500000000001028e-02 6.412087632457473020e-04 3.509541995417915657e-04 2.314646456092879999e-04 4.078036940282371548e-04
6.782500000000001028e-02 7.680000000000000715e-02 7.604549667648691485e-04 4.043210104103464879e-04 2.432183611412742626e-04 4.692371924925700676e-04
7.680000000000000715e-02 8.577500000000000402e-02 8.426128788849163035e-04 4.483759025405769857e-04 2.598065813677569538e-04 5.168234286145893721e-04
8.577500000000000402e-02 9.475000000000000089e-02 9.743140763767547431e-04 5.117746783393617828e-04 2.931184593745997011e-04 5.929429542904528141e-04
9.475000000000000089e-02 1.037250000000000116e-01 1.112718611150946644e-03 5.717424385290242666e-04 2.947010679885260736e-04 6.595648275586858201e-04
1.037250000000000116e-01 1.127000000000000085e-01 1.264137451220372511e-03 5.990038991604910426e-04 3.177828427087760936e-04 7.268064268023320630e-04
1.127000000000000085e-01 1.216750000000000054e-01 1.466012806324015630e-03 6.482164609304866655e-04 3.336136188985926046e-04 8.157529446384430890e-04
1.216750000000000054e-01 1.306500000000000161e-01 1.753729849110868952e-03 7.246310028733645185e-04 3.647058251316469268e-04 9.474580422156368914e-04
1.306500000000000161e-01 1.396249999999999991e-01 2.090645014383978300e-03 7.753318630674174271e-04 4.250134614932175739e-04 1.096744847971189334e-03
1.396249999999999991e-01 1.486000000000000099e-01 2.496916002103025285e-03 8.745478217718357337e-04 4.840249301422569982e-04 1.284868515822151259e-03
1.486000000000000099e-01 1.575750000000000206e-01 2.799298091552911930e-03 9.217272377398584050e-04 5.208391190082721414e-04 1.413634175482786923e-03
1.575750000000000206e-01 1.665500000000000036e-01 3.203724570907089640e-03 1.022537044050169991e-03 5.966171697362102457e-04 1.607269412904418918e-03
1.665500000000000036e-01 1.755250000000000143e-01 3.647544532701902081e-03 1.105088478536560802e-03 6.533731395880193731e-04 1.801603686347888391e-03
1.755250000000000143e-01 1.844999999999999973e-01 4.144259629255915567e-03 1.160240773043908283e-03 6.857754784862474902e-04 1.996312971287314119e-03
1.844999999999999973e-01 1.934750000000000081e-01 4.726306983386370161e-03 1.201062461438125043e-03 7.344957984360958245e-04 2.220132191553555664e-03
1.934750000000000081e-01 2.024500000000000188e-01 5.299959045874785661e-03 1.308205302549006249e-03 7.907638332389949369e-04 2.465759324543158933e-03
2.024500000000000188e-01 2.114250000000000018e-01 5.873548794203329107e-03 1.370768420201464409e-03 8.456100918784124334e-04 2.696044950422994083e-03
2.114250000000000018e-01 2.204000000000000126e-01 6.475739449597940796e-03 1.424920980808006520e-03 8.662430097983968421e-04 2.921642889514077315e-03
2.204000000000000126e-01 2.293750000000000233e-01 7.013728134800891259e-03 1.477981242939593529e-03 8.379356696234105872e-04 3.109149326792087168e-03
2.293750000000000233e-01 2.383500000000000063e-01 7.730433763438851295e-03 1.542075490272281713e-03 8.583806821146642901e-04 3.376157120347461453e-03
2.383500000000000063e-01 2.473250000000000171e-01 8.634376671339101528e-03 1.693407911353191119e-03 8.579374412669329552e-04 3.727642795055896314e-03
2.473250000000000171e-01 2.563000000000000278e-01 9.552570272332555623e-03 1.735350273384955819e-03 8.579777279429205705e-04 4.047608972741594154e-03
2.563000000000000278e-01 2.652750000000000385e-01 1.064345286778395350e-02 1.851542152228663777e-03 8.394615862081583006e-04 4.443657483347259081e-03
2.652750000000000385e-01 2.742499999999999938e-01 1.186022790356117476e-02 1.981127706751483353e-03 8.584991348074486051e-04 4.898652322009887372e-03
2.742499999999999938e-01 2.832250000000000045e-01 1.313678463302461220e-02 2.150596841789341636e-03 8.724047489653155660e-04 5.385138851838439447e-03
2.832250000000000045e-01 2.922000000000000153e-01 1.465607081614331286e-02 2.259170652888074348e-03 9.067966517963060250e-04 5.939071139567435494e-03
2.922000000000000153e-01 3.011750000000000260e-01 1.615523447592624728e-02 2.376514527524865947e-03 9.092667223186564306e-04 6.478565178081675639e-03
3.011750000000000260e-01 3.101500000000000368e-01 1.768585308311601545e-02 2.470109911314248303e-03 9.082940650882185890e-04 7.019483646585169059e-03
3.101500000000000368e-01 3.191249999999999920e-01 1.911380822967708587e-02 2.590494983822995336e-03 9.342075981384525543e-04 7.544084202094531594e-03
3.191249999999999920e-01 3.281000000000000028e-01 2.019168914189060221e-02 2.588634361970177603e-03 9.033549278195318003e-04 7.892368237971108397e-03
3.281000000000000028e-01 3.370750000000000135e-01 2.120526467960852021e-02 2.559517667496734837e-03 8.698630496885837761e-04 8.209264949239824735e-03
3.370750000000000135e-01 3.460500000000000242e-01 2.217367524500245615e-02 2.545989107733652966e-03 8.271005521302968785e-04 8.513208013479905967e-03
3.460500000000000242e-01 3.550250000000000350e-01 2.290408882379691563e-02 2.490654184495669742e-03 8.225057801529720228e-04 8.736654343502490289e-03
3.550250000000000350e-01 3.639999999999999902e-01 2.344137882151077143e-02 2.434543356049047834e-03 7.698339104443015874e-04 8.879439925140239845e-03
3.639999999999999902e-01 3.729750000000000010e-01 2.385840590902203046e-02 2.401461692858897559e-03 7.202360851071926357e-04 8.990843541150917578e-03
3.729750000000000010e-01 3.819500000000000117e-01 2.383748385764559649e-02 2.368364420591773187e-03 6.492988766973468561e-04 8.949175432898704916e-03
3.819500000000000117e-01 3.909250000000000225e-01 2.368114370979300040e-02 2.361433419580998873e-03 6.247506059136470353e-04 8.886575011102796490e-03
3.909250000000000225e-01 3.999000000000000332e-01 2.328250258785434859e-02 2.336471928831209983e-03 5.880505513237246386e-04 8.733168628597298699e-03
3.999000000000000332e-01 4.088750000000000440e-01 2.303994775364284417e-02 2.343400929565837756e-03 5.458156538413257586e-04 8.640550727987932403e-03
4.088750000000000440e-01 4.178499999999999992e-01 2.304297938057690148e-02 2.453467484205372820e-03 5.142114368261856703e-04 8.667668993206652239e-03
4.178499999999999992e-01 4.268250000000000099e-01 2.302248254244015219e-02 2.594327100983696670e-03 5.086301025519768260e-04 8.705885927846650219e-03
4.268250000000000099e-01 4.358000000000000207e-01 2.289942935732289242e-02 2.827476415749655397e-03 5.023104354870979414e-04 8.740414891624038660e-03
4.358000000000000207e-01 4.447750000000000314e-01 2.311642661557827827e-02 3.165131344423516464e-03 5.151449983206802868e-04 8.929459945666360157e-03
4.447750000000000314e-01 4.537500000000000422e-01 2.340829918924690681e-02 3.607359487084194245e-03 5.320084302085794194e-04 9.179627191490557017e-03
4.537500000000000422e-01 4.627249999999999974e-01 2.354582944481794712e-02 4.046202465259443430e-03 5.398536878455595595e-04 9.374223448139810955e-03
4.627249999999999974e-01 4.717000000000000082e-01 2.394399686445937425e-02 4.627737705987477503e-03 5.525584263526047823e-04 9.704818253489727944e-03
4.717000000000000082e-01 4.806750000000000189e-01 2.459735608956779840e-02 5.418197048590834078e-03 5.586887772473950273e-04 1.018783817588361264e-02
4.806750000000000189e-01 4.896500000000000297e-01 2.531230043673847810e-02 6.318151877281380502e-03 6.065519051985305936e-04 1.074177341930961961e-02
4.896500000000000297e-01 4.986250000000000404e-01 2.591594951258804902e-02 7.298839021687337364e-03 6.809342366596756986e-04 1.129435611370437770e-02
4.986250000000000404e-01 5.076000000000000512e-01 2.616983336673374405e-02 8.449664326189499849e-03 7.717444041915134728e-04 1.179252380176408661e-02
5.076000000000000512e-01 5.165750000000000064e-01 2.616001473683410641e-02 9.627915902517830346e-03 8.614720859412987363e-04 1.221158600248817803e-02
5.165750000000000064e-01 5.255500000000000727e-01 2.605115802397596145e-02 1.097040916605746506e-02 9.383154685047518165e-04 1.264804121558979304e-02
5.255500000000000727e-01 5.345250000000000279e-01 2.522254590242781896e-02 1.237117871701974223e-02 1.036172277084184941e-03 1.287106078867008424e-02
5.345250000000000279e-01 5.434999999999999831e-01 2.408263905912530478e-02 1.393835408844176435e-02 1.134381243187538310e-03 1.304587766565833314e-02
5.434999999999999831e-01 5.524750000000000494e-01 2.293023186698002133e-02 1.582802074687162525e-02 1.236652207282236057e-03 1.332528278573257355e-02
5.524750000000000494e-01 5.614500000000000046e-01 2.146005409301095235e-02 1.790365651321250071e-02 1.387866654941110212e-03 1.357705846553351921e-02
5.614500000000000046e-01 5.704250000000000709e-01 1.974207227683053012e-02 1.959292992944617132e-02 1.491600486642689080e-03 1.360173964413237402e-02
5.704250000000000709e-01 5.794000000000000261e-01 1.796843769866691282e-02 2.131541963830992439e-02 1.610527325416178431e-03 1.362400696925153594e-02
5.794000000000000261e-01 5.883749999999999813e-01 1.609543992958610559e-02 2.300144252565485686e-02 1.744611791895967282e-03 1.360607592032466416e-02
5.883749999999999813e-01 5.973500000000000476e-01 1.423670568993654247e-02 2.459944314579435784e-02 1.823295349599234061e-03 1.354509559466063676e-02
5.973500000000000476e-01 6.063250000000000028e-01 1.256393923507242473e-02 2.631722168861496541e-02 1.940132900100612545e-03 1.359871067048696279e-02
6.063250000000000028e-01 6.153000000000000691e-01 1.089492536088517392e-02 2.778609279333037543e-02 2.044084503462063537e-03 1.356638297275177332e-02
6.153000000000000691e-01 6.242750000000000243e-01 9.489868532173624874e-03 2.905107924903437347e-02 2.116614519126754339e-03 1.354363270164006192e-02
6.242750000000000243e-01 6.332499999999999796e-01 8.222954196747681715e-03 2.984660371559626213e-02 2.229065364951566923e-03 1.342389699143171390e-02
6.332499999999999796e-01 6.422250000000000458e-01 7.065324692119193985e-03 3.000160334313169835e-02 2.391692844858464388e-03 1.314401319188354157e-02
6.422250000000000458e-01 6.512000000000000011e-01 6.019132582949390971e-03 2.971217205021081664e-02 2.467036060470923983e-03 1.272412890019621046e-02
6.512000000000000011e-01 6.601750000000000673e-01 5.076919727653395921e-03 2.967965702290225466e-02 2.669984756221553939e-03 1.246704073025175184e-02
6.601750000000000673e-01 6.691500000000000226e-01 4.247003310019507524e-03 2.962958522437086906e-02 2.905415145512830685e-03 1.225236807088512722e-02
6.691500000000000226e-01 6.781249999999999778e-01 3.537761962241801374e-03 2.933796749771124326e-02 3.105509923151208908e-03 1.198567618316409913e-02
6.781249999999999778e-01 6.871000000000000441e-01 2.939780281764659258e-03 2.874415484918751290e-02 3.416205253456434943e-03 1.169233240784786805e-02
6.871000000000000441e-01 6.960749999999999993e-01 2.355890843140986957e-03 2.771112556721871956e-02 3.755525003419838640e-03 1.126696649665844679e-02
6.960749999999999993e-01 7.050500000000000655e-01 1.901120842359714817e-03 2.656991596502724165e-02 4.083331392284532055e-03 1.084475989115414249e-02
7.050500000000000655e-01 7.140250000000000208e-01 1.590591175809722823e-03 2.536222922754565595e-02 4.534061748745633891e-03 1.048950515371684274e-02
7.140250000000000208e-01 7.229999999999999760e-01 1.366761407523468721e-03 2.421774130758004920e-02 4.935981790231645620e-03 1.016790048214985531e-02
7.229999999999999760e-01 7.319750000000000423e-01 1.165535456555326409e-03 2.326086765721204278e-02 5.354488537986823622e-03 9.921844514751703911e-03
7.319750000000000423e-01 7.409499999999999975e-01 1.053120492737571285e-03 2.233142382444480017e-02 5.770768851229911983e-03 9.713776349721611400e-03
7.409499999999999975e-01 7.499250000000000638e-01 9.304889936877897526e-04 2.110997517908487497e-02 6.209598145168145067e-03 9.412583228654153311e-03
7.499250000000000638e-01 7.589000000000000190e-01 7.834687297012291832e-04 1.969172324315482045e-02 6.728773439052315730e-03 9.064535385471342646e-03
7.589000000000000190e-01 7.678750000000000853e-01 6.741785013429393804e-04 1.829218244793687914e-02 7.286933504396610195e-03 8.748302508590767926e-03
7.678750000000000853e-01 7.768500000000000405e-01 5.976829059968104393e-04 1.696134427257267943e-02 7.890294599233736370e-03 8.480962940144828183e-03
7.768500000000000405e-01 7.858249999999999957e-01 5.410233996240443191e-04 1.573758871963284664e-02 8.479564180180480110e-03 8.251192385761298848e-03
7.858249999999999957e-01 7.948000000000000620e-01 4.860683537335853195e-04 1.455614787955691707e-02 9.136854314497075760e-03 8.058782037953342303e-03
7.948000000000000620e-01 8.037750000000000172e-01 4.452987366997016266e-04 1.339243343503030564e-02 9.919331331733342166e-03 7.918780472220736735e-03
8.037750000000000172e-01 8.127500000000000835e-01 4.035046628102033741e-04 1.230749807062077490e-02 1.085958631313470660e-02 7.857327751423701795e-03
8.127500000000000835e-01 8.217250000000000387e-01 3.625464837404743213e-04 1.126491948251295665e-02 1.188765607573265791e-02 7.839565655340883718e-03
8.217250000000000387e-01 8.306999999999999940e-01 3.359514193907226398e-04 1.022594533455843321e-02 1.304151250291065399e-02 7.869768723363892299e-03
8.306999999999999940e-01 8.396750000000000602e-01 3.263262931366240705e-04 9.332426937003491726e-03 1.407980937020126243e-02 7.915502397670548876e-03
8.396750000000000602e-01 8.486500000000000155e-01 3.153289560357310233e-04 8.462099001124056413e-03 1.504555273776668305e-02 7.944288822171120118e-03
8.486500000000000155e-01 8.576250000000000817e-01 2.906141545987148177e-04 7.689154496870729584e-03 1.586939716935954758e-02 7.953579853073966185e-03
8.576250000000000817e-01 8.666000000000000369e-01 2.806651835463865150e-04 6.891938169904731140e-03 1.655390564414399579e-02 7.913208283046752403e-03
8.666000000000000369e-01 8.755749999999999922e-01 2.747844879174114741e-04 6.243921938655200808e-03 1.708076000708737968e-02 7.871266790979686290e-03
8.755749999999999922e-01 8.845500000000000584e-01 2.693288605571378044e-04 5.626522105255955981e-03 1.780250570395435286e-02 7.904703424802608791e-03
8.845500000000000584e-01 8.935250000000000137e-01 2.401021907903186424e-04 5.007174610183450295e-03 1.805579630241107777e-02 7.773233986222238476e-03
8.935250000000000137e-01 9.025000000000000799e-01 2.195436378997117264e-04 4.408180764165404823e-03 1.805503450003247828e-02 7.566647491958677051e-03
9.025000000000000799e-01 9.114750000000000352e-01 1.985076173782392996e-04 3.789844719675560143e-03 1.780406030895494846e-02 7.269957927781929043e-03
9.114750000000000352e-01 9.204499999999999904e-01 1.821781763561522731e-04 3.294166662821740917e-03 1.738566001744142400e-02 6.959810741809999146e-03
9.204499999999999904e-01 9.294250000000000567e-01 1.729982167415481569e-04 2.805180161310252482e-03 1.691973122881917924e-02 6.638413050704825881e-03
9.294250000000000567e-01 9.384000000000000119e-01 1.637092110662809630e-04 2.380120360483239939e-03 1.629717221378246261e-02 6.285996704326731778e-03
9.384000000000000119e-01 9.473750000000000782e-01 1.537664842719119098e-04 1.991258100478453773e-03 1.573035976813201564e-02 5.964021372165507519e-03
9.473750000000000782e-01 9.563500000000000334e-01 1.561834404562409569e-04 1.701866789442488823e-03 1.524608194218465655e-02 5.706835365749044278e-03
9.563500000000000334e-01 9.653249999999999886e-01 1.466645859838594892e-04 1.436240121878366426e-03 1.484177636008789970e-02 5.480274911932608677e-03
9.653249999999999886e-01 9.743000000000000549e-01 1.296118769187096741e-04 1.193045809806308599e-03 1.404376780847880514e-02 5.127285336964875796e-03
9.743000000000000549e-01 9.832750000000000101e-01 1.274845727508819879e-04 1.044208694511400025e-03 1.349386311137521464e-02 4.893491911500603107e-03
9.832750000000000101e-01 9.922500000000000764e-01 1.248563712414252271e-04 9.498193808117783455e-04 1.302089526698956522e-02 4.703340016917333284e-03
9.922500000000000764e-01 1.001225000000000032e+00 1.222518283434097393e-04 8.919473196275667405e-04 1.254170470461945207e-02 4.523280556657092132e-03
1.001225000000000032e+00 1.010199999999999987e+00 1.203869957666058721e-04 8.152229855094517098e-04 1.224579883053090838e-02 4.398356222673479449e-03
1.010199999999999987e+00 1.019174999999999942e+00 1.162252340539941283e-04 8.086351114462275030e-04 1.207184795086144007e-02 4.336723389239282959e-03
1.019174999999999942e+00 1.028149999999999897e+00 1.231653579735809848e-04 8.018535924267432367e-04 1.188885780168250604e-02 4.275709088292087116e-03
1.028149999999999897e+00 1.037124999999999853e+00 1.212171708337273743e-04 7.821873795038564517e-04 1.175176689673162155e-02 4.222759625821179141e-03
1.037124999999999853e+00 1.046100000000000030e+00 1.278306308314892600e-04 7.869992951456915558e-04 1.151937138598479841e-02 4.149009520135551327e-03
1.046100000000000030e+00 1.055074999999999985e+00 1.248331993243138383e-04 7.715039346520585371e-04 1.127435360158234728e-02 4.061081359066652519e-03
1.055074999999999985e+00 1.064049999999999940e+00 1.430043934086579606e-04 7.998525370026664943e-04 1.124203980955907831e-02 4.065793733616789550e-03
1.064049999999999940e+00 1.073024999999999896e+00 1.496641118615215467e-04 7.983474945677220946e-04 1.106425181880467921e-02 4.008179295918228024e-03
1.073024999999999896e+00 1.081999999999999851e+00 1.614879393016460196e-04 8.161301050647895312e-04 1.101440154471836595e-02 4.001405284052361039e-03
1.081999999999999851e+00 1.090975000000000028e+00 1.691050121341983376e-04 8.276667323356100281e-04 1.117376033803717424e-02 4.060967892397525196e-03
1.090975000000000028e+00 1.099949999999999983e+00 1.831820724715949370e-04 8.605795730040629145e-04 1.125201884464898001e-02 4.102736821197592622e-03
1.099949999999999983e+00 1.108924999999999939e+00 1.876130827697049838e-04 8.489628355691119285e-04 1.115851375664440523e-02 4.069139635109519926e-03
1.108924999999999939e+00 1.117899999999999894e+00 1.863963860536690627e-04 8.366144000654070819e-04 1.124615664968251286e-02 4.093870558177865361e-03
1.117899999999999894e+00 1.126874999999999849e+00 1.878956708045428155e-04 8.315519463238614300e-04 1.128747255615793893e-02 4.106472463750397359e-03
1.126874999999999849e+00 1.135850000000000026e+00 1.884770545267773717e-04 8.359592003199025354e-04 1.132226669971360573e-02 4.119745667086393247e-03
1.135850000000000026e+00 1.144824999999999982e+00 1.929887036584447199e-04 8.348082270998250908e-04 1.132654817356200383e-02 4.122294693838747179e-03
1.144824999999999982e+00 1.153799999999999937e+00 1.884120963418196111e-04 8.341936951452024688e-04 1.129771407329385399e-02 4.110942199354941651e-03
1.153799999999999937e+00 1.162774999999999892e+00 1.975855039502014609e-04 8.456497010577835151e-04 1.129429883880451319e-02 4.116674611936979242e-03
1.162774999999999892e+00 1.171749999999999847e+00 2.133753348578359813e-04 8.315482546035937294e-04 1.120683584742217416e-02 4.088051644522939024e-03
1.171749999999999847e+00 1.180725000000000025e+00 2.167355863728835620e-04 8.162184864054085288e-04 1.094617488480922017e-02 3.997076764195865890e-03
1.180725000000000025e+00 1.189699999999999980e+00 2.087715597298260301e-04 7.775576690355418203e-04 1.048917064801915128e-02 3.829033302504220807e-03
1.189699999999999980e+00 1.198674999999999935e+00 2.026184291013788364e-04 7.346004366873170243e-04 1.009238402700975666e-02 3.680258700762042631e-03
1.198674999999999935e+00 1.207649999999999890e+00 2.046122696129030604e-04 7.059852588638158106e-04 9.665938456697832984e-03 3.529077367336948007e-03
1.207649999999999890e+00 1.216624999999999845e+00 2.206482161369036413e-04 7.195604000064665913e-04 9.328056623862627725e-03 3.426182093743259955e-03
1.216624999999999845e+00 1.225600000000000023e+00 2.280667556360498744e-04 7.025203372794908922e-04 8.997538792775138308e-03 3.312676968164704732e-03
1.225600000000000023e+00 1.234574999999999978e+00 2.282824922520102656e-04 6.889486172991874519e-04 8.754360511898751779e-03 3.227074099417209189e-03
1.234574999999999978e+00 1.243549999999999933e+00 2.257948175306404882e-04 6.724179564781626465e-04 8.560484256041460752e-03 3.156038307955281400e-03
1.243549999999999933e+00 1.252524999999999888e+00 2.141045489328810385e-04 6.342059500860326238e-04 8.406040947784722273e-03 3.087875123886183338e-03
1.252524999999999888e+00 1.261499999999999844e+00 1.982936031802257310e-04 6.314168372450976738e-04 8.353901257543046299e-03 3.064276940650388636e-03
1.261499999999999844e+00 1.270475000000000021e+00 1.977923838938929857e-04 6.235828344182863317e-04 8.315021923159901518e-03 3.048525915523767754e-03
1.270475000000000021e+00 1.279449999999999976e+00 1.964474100778115090e-04 6.092195546478432070e-04 8.374497531424668004e-03 3.063142926467889420e-03
1.279449999999999976e+00 1.288424999999999931e+00 1.952396904956481456e-04 6.197627663350665237e-04 8.435602431557425590e-03 3.086643951718565093e-03
1.288424999999999931e+00 1.297399999999999887e+00 1.933186777206731956e-04 6.271878708798131127e-04 8.356082383149551068e-03 3.061938602935162460e-03
1.297399999999999887e+00 1.306374999999999842e+00 1.931990690441093153e-04 6.359141657060876423e-04 8.160889863546110651e-03 2.999663940390362438e-03
1.306374999999999842e+00 1.315350000000000019e+00 1.784819562222745399e-04 6.238520065142168355e-04 7.953180636078055477e-03 2.921424436140218281e-03
1.315350000000000019e+00 1.324324999999999974e+00 1.859140305993751074e-04 6.327249702521339347e-04 7.792549392589656274e-03 2.873249200283457382e-03
1.324324999999999974e+00 1.333299999999999930e+00 1.813398087411417434e-04 6.036043098138891595e-04 7.416722596213432515e-03 2.736603564773801289e-03
1.333299999999999930e+00 1.342274999999999885e+00 1.870640236993849261e-04 5.936734477493206584e-04 7.041987580439946527e-03 2.610144926406987153e-03
1.342274999999999885e+00 1.351249999999999840e+00 1.879790476790903415e-04 5.581280777485355489e-04 6.573188170489358516e-03 2.442161544942956196e-03
1.351249999999999840e+00 1.360225000000000017e+00 1.839198684553668638e-04 5.419347363167464991e-04 6.127482364454359121e-03 2.286672223304093109e-03
1.360225000000000017e+00 1.369199999999999973e+00 1.842628594964442097e-04 5.443473141824761892e-04 5.768922178002566792e-03 2.167928978740513071e-03
1.369199999999999973e+00 1.378174999999999928e+00 1.830801775140228111e-04 5.373197340163391074e-04 5.525911495425905699e-03 2.084095399922174154e-03
1.378174999999999928e+00 1.387149999999999883e+00 1.833320921703509676e-04 5.463476745196106090e-04 5.371934112480478141e-03 2.035799581453293094e-03
1.387149999999999883e+00 1.396124999999999838e+00 1.932775755084849430e-04 5.368971690866870816e-04 5.251515151759362024e-03 1.995779618360794903e-03
1.396124999999999838e+00 1.405100000000000016e+00 2.160327535027025422e-04 5.529601085147323744e-04 5.194928597555970549e-03 1.989827669036854565e-03
1.405100000000000016e+00 1.414074999999999971e+00 2.181141318944244923e-04 5.410108962164349123e-04 5.102635997355909128e-03 1.955741392417821752e-03
1.414074999999999971e+00 1.423049999999999926e+00 2.241891328369413074e-04 5.560975799798187000e-04 5.055716981467903506e-03 1.947132025856669309e-03
1.423049999999999926e+00 1.432024999999999881e+00 2.202082203938695258e-04 5.666465331560689581e-04 5.023959802739166522e-03 1.938720279452203245e-03
1.432024999999999881e+00 1.440999999999999837e+00 2.259966827318158884e-04 5.728444489218868394e-04 4.948920108576389948e-03 1.917670611475088454e-03
1.440999999999999837e+00 1.449975000000000014e+00 2.281927724892162572e-04 5.754627074981254068e-04 4.875624198842401155e-03 1.894813621937642845e-03
1.449975000000000014e+00 1.458949999999999969e+00 2.252442179988167661e-04 5.707833757912970062e-04 4.738160641829309259e-03 1.846397464619089351e-03
1.458949999999999969e+00 1.467924999999999924e+00 2.311995824443482787e-04 5.741700587933388361e-04 4.504332018795981045e-03 1.771475142384541877e-03
1.467924999999999924e+00 1.476899999999999880e+00 2.295247340721120631e-04 5.560229778421055561e-04 4.206485977580175055e-03 1.665474448885097183e-03
1.476899999999999880e+00 1.485875000000000057e+00 2.109558001549817713e-04 5.173855400847067552e-04 3.905009862271590585e-03 1.545808564727057946e-03
1.485875000000000057e+00 1.494850000000000012e+00 1.996247611367337165e-04 4.963399603203406561e-04 3.529942649619944965e-03 1.409853957654657155e-03
1.494850000000000012e+00 1.503824999999999967e+00 1.901536800196051134e-04 4.676953034521285648e-04 3.136384997871168815e-03 1.265817728641773681e-03
1.503824999999999967e+00 1.512799999999999923e+00 1.864523167650727323e-04 4.427599109074836998e-04 2.818624663939376610e-03 1.150235089177703302e-03
1.512799999999999923e+00 1.521774999999999878e+00 1.784987416755178197e-04 4.161446002749901070e-04 2.484101014653739437e-03 1.027081595961590625e-03
1.521774999999999878e+00 1.530750000000000055e+00 1.686769295156796862e-04 3.917297200121919610e-04 2.216429516624600967e-03 9.263486498412090708e-04
1.530750000000000055e+00 1.539725000000000010e+00 1.739485835969096985e-04 3.783676111908012619e-04 1.966597543916910260e-03 8.402799414130686850e-04
1.539725000000000010e+00 1.548699999999999966e+00 1.831401283081217346e-04 3.692277986786711257e-04 1.773973720266860130e-03 7.760155313719060196e-04
1.548699999999999966e+00 1.557674999999999921e+00 1.817965634261724359e-04 3.534848843524710199e-04 1.613367903635441747e-03 7.167265752327168149e-04
1.557674999999999921e+00 1.566649999999999876e+00 1.798664774531177478e-04 3.436449849301274114e-04 1.505346636852398579e-03 6.767568793894277422e-04
1.566649999999999876e+00 1.575625000000000053e+00 1.800395278538247795e-04 3.394504797886176736e-04 1.442012209500934507e-03 6.542812936421440670e-04
1.575625000000000053e+00 1.584600000000000009e+00 1.821534218062728281e-04 3.378269286895763590e-04 1.420584893353773895e-03 6.472941938166561649e-04
1.584600000000000009e+00 1.593574999999999964e+00 1.843917589780501981e-04 3.425112679370134381e-04 1.373682643812552300e-03 6.339476050851237639e-04
1.593574999999999964e+00 1.602549999999999919e+00 1.900350463888659668e-04 3.483409450846910505e-04 1.359987896939466277e-03 6.331993528347412215e-04
1.602549999999999919e+00 1.611524999999999874e+00 1.946872825445568171e-04 3.690160524923816491e-04 1.362090308126214693e-03 6.423366957534990549e-04
1.611524999999999874e+00 1.620500000000000052e+00 2.028430359220188546e-04 3.811625099366229780e-04 1.353675987639481630e-03 6.462915907700370662e-04
1.620500000000000052e+00 1.629475000000000007e+00 2.029673102508640858e-04 3.792052552035315104e-04 1.341483619424800383e-03 6.416122707370069869e-04
1.629475000000000007e+00 1.638449999999999962e+00 1.968623926183719636e-04 3.778811320340632034e-04 1.310929698980649576e-03 6.289402097060194010e-04
1.638449999999999962e+00 1.647424999999999917e+00 2.002985620884038288e-04 3.810425519463590620e-04 1.263191916786564079e-03 6.152067816349041313e-04
1.647424999999999917e+00 1.656399999999999872e+00 1.976334998964284612e-04 3.734221217962005565e-04 1.201099743023054936e-03 5.910590517213331696e-04
1.656399999999999872e+00 1.665375000000000050e+00 1.937026932447892611e-04 3.646651395654806112e-04 1.114523732725036754e-03 5.579401117103990025e-04
1.665375000000000050e+00 1.674350000000000005e+00 1.843205028952778809e-04 3.475609130150705156e-04 1.031414352979447566e-03 5.213815646402493930e-04
1.674350000000000005e+00 1.683324999999999960e+00 1.830311437077617581e-04 3.461738794339553130e-04 9.756288507604303972e-04 5.018728757896223506e-04
1.683324999999999960e+00 1.692299999999999915e+00 1.759529876525127510e-04 3.310842745627582610e-04 9.085931218236387077e-04 4.721172652657045095e-04
1.692299999999999915e+00 1.701274999999999871e+00 1.709017083638582888e-04 3.044121952049946909e-04 8.362825018460568307e-04 4.374194558009657447e-04
1.701274999999999871e+00 1.710250000000000048e+00 1.607050403541019506e-04 2.752720028621281944e-04 7.510853111978510943e-04 3.958844262848196108e-04
1.710250000000000048e+00 1.719225000000000003e+00 1.585932983031445871e-04 2.683413555654060143e-04 6.735682609335979024e-04 3.670031163073228454e-04
1.719225000000000003e+00 1.728199999999999958e+00 1.630430937726841747e-04 2.541070350892690537e-04 5.955775214884768791e-04 3.377180118111380944e-04
1.728199999999999958e+00 1.737174999999999914e+00 1.518923209530999958e-04 2.349899934453463684e-04 5.269710243318312479e-04 3.047397635848595105e-04
1.737174999999999914e+00 1.746149999999999869e+00 1.517356799685273491e-04 2.283262558365303687e-04 4.748371869042979543e-04 2.850699204811629078e-04
1.746149999999999869e+00 1.755125000000000046e+00 1.486906083561893865e-04 2.195363899501020957e-04 4.287200727937783853e-04 2.657373990426287950e-04
1.755125000000000046e+00 1.764100000000000001e+00 1.420675026439547045e-04 2.090857451677034155e-04 3.896980536519965366e-04 2.470272463866330791e-04
1.764100000000000001e+00 1.773074999999999957e+00 1.365177298615150372e-04 1.853050455596355747e-04 3.312954654767898219e-04 2.177677009247345715e-04
1.773074999999999957e+00 1.782049999999999912e+00 1.305499750124568801e-04 1.709361584536345225e-04 2.739311424376397438e-04 1.918497496997535160e-04
1.782049999999999912e+00 1.791024999999999867e+00 1.273559541185995060e-04 1.621831823079379945e-04 2.372387641313422884e-04 1.756251598396008106e-04
1.791024999999999867e+00 1.800000000000000044e+00 1.180676050299121093e-04 1.481586193416794368e-04 1.976471517539904639e-04 1.546465242233443496e-04


==> anc/ngmix_xi_cov_nontomo.dat <==
# i j cov
# order is xi+_0,xi+_1,...,xi-_0,xi-_1,.... from small scales to large in each
0 0 1.54509129483154282365e-10
0 1 2.77699311514971440503e-11
0 2 2.25433674399409546869e-11
0 3 1.63450991189165690441e-11
0 4 1.40742693136259074938e-11
0 5 1.32207186483382881178e-11
0 6 1.05875384376060942401e-11
0 7 8.31692531587428651465e-12
0 8 5.31950904112114193240e-12
0 9 4.03909504256415196731e-12
0 10 4.16107357205984730261e-12
0 11 2.96784994559975264413e-12
0 12 1.32395286595679996191e-12
0 13 1.43091466829517938276e-12
0 14 5.62868824974468101033e-13
0 15 2.73134390186462813523e-11
0 16 -1.31276752680510985744e-11
0 17 4.09846750718087583896e-12
0 18 -2.16003603531432375171e-12
0 19 4.06708237826765768972e-12
0 20 8.68459180992080085867e-12
0 21 2.09191900300038084466e-12
0 22 4.43615040875078051891e-12
0 23 3.02757200320967659521e-12
0 24 2.88147146847470524395e-12
0 25 1.18863264440317730057e-12
0 26 7.93948289890971705436e-13
0 27 1.26440112765024769395e-12
0 28 1.47531305121877333178e-12
0 29 9.55791231478472307183e-13
1 0 2.77699311514971440503e-11
1 1 6.56084861691485593684e-11
1 2 1.53957386725704732338e-11
1 3 7.80450265717828429188e-12
1 4 8.65781673071295328009e-12
1 5 7.08557567577714356957e-12
1 6 4.83172336107104736676e-12
1 7 4.09820036902514262413e-12
1 8 2.59159885550817159262e-12
1 9 2.06441637814687629350e-12
1 10 1.59362769688632398275e-12
1 11 1.10410653700727606319e-12
1 12 5.03231863947839946494e-13
1 13 -2.37534991702210444273e-13
1 14 -3.56270311077019172422e-14
1 15 2.33054844849703406604e-11
1 16 -6.36493281169858803192e-12
1 17 -4.40100889912956266417e-12
1 18 4.63014498603684063495e-12
1 19 3.54045767638262786252e-12
1 20 4.27125619402440034754e-12
1 21 2.05593569980019081103e-12
1 22 2.27863922411379070988e-12
1 23 1.87839864836363821444e-12
1 24 2.11449455521655234431e-12
1 25 1.52557393743614854544e-12
1 26 8.42225119569085759937e-13
1 27 1.18234311695832373530e-12
1 28 6.64950031788986754094e-13
1 29 7.42972928317756294394e-13
2 0 2.25433674399409546869e-11
2 1 1.53957386725704732338e-11
2 2 4.55936359386865098740e-11
2 3 1.12453501570645707832e-11
2 4 9.43884486152968016142e-12
2 5 9.20274380520095161333e-12
2 6 4.05132197327164940463e-12
2 7 3.03176121868761904548e-12
2 8 2.20314412042254303827e-12
2 9 1.88264363640750789345e-12
2 10 1.51409422299802569389e-12
2 11 9.64798403754174531804e-13
2 12 2.88921133910066731738e-13
2 13 -2.89263595238497805928e-13
2 14 -3.24475330863819974870e-13
2 15 1.03495227805779552331e-11
2 16 1.87796419615203758787e-12
2 17 1.00236725157720734885e-13
2 18 -9.96732534431611873346e-13
2 19 3.91484628245965723363e-12
2 20 1.94722329666019985667e-12
2 21 2.81830143466060302605e-12
2 22 1.91873252826140320325e-12
2 23 1.26839731247752030766e-12
2 24 1.42959461184388220331e-12
2 25 1.61965224821025697204e-12
2 26 7.35207729863304664422e-13
2 27 7.52795689882558668965e-13
2 28 5.36478054577551106502e-13
2 29 8.13987396236934625149e-13
3 0 1.63450991189165690441e-11
3 1 7.80450265717828429188e-12
3 2 1.12453501570645707832e-11
3 3 1.97234274131851444728e-11
3 4 7.25930600825954402771e-12
3 5 4.96635360352937065264e-12
3 6 3.55420569624605647104e-12
3 7 2.90807863356137131948e-12
3 8 1.15332028905356549249e-12
3 9 9.62840355080651329336e-13
3 10 9.92972265894148288221e-13
3 11 4.20273520532043294851e-13
3 12 -1.10868843949759586830e-14
3 13 -1.17744753746492443046e-13
3 14 1.59443474180287779074e-14
3 15 8.86340550069552997281e-12
3 16 -3.86882536780896425388e-12
3 17 4.52556700130260545284e-12
3 18 -5.70670332028273882148e-13
3 19 1.93774990643067438504e-12
3 20 1.14125911616584033090e-12
3 21 1.08548752614662887674e-12
3 22 1.36819392648038843434e-12
3 23 6.65379165206205747354e-13
3 24 1.11602486112762285277e-12
3 25 9.78001264589890189552e-13
3 26 6.10520957614023005426e-13
3 27 6.84083428616548554083e-13
3 28 5.14817035893232081472e-13
3 29 4.32495702010859425129e-13
4 0 1.40742693136259074938e-11
4 1 8.65781673071295328009e-12
4 2 9.43884486152968016142e-12
4 3 7.25930600825954402771e-12
4 4 1.21453179955098986920e-11
4 5 5.41363461881790581965e-12
4 6 4.59995829401596860180e-12
4 7 2.99733188489283817625e-12
4 8 2.22132425021680583581e-12
4 9 1.09219507986948273176e-12
4 10 8.77176675221464081985e-13
4 11 6.03643256844015848510e-13
4 12 3.96122842299533301040e-13
4 13 3.89737658847308120535e-13
4 14 2.37170371798755294236e-13
4 15 3.86971542329850480643e-12
4 16 -5.79640667214363350152e-12
4 17 2.59928476089397484977e-12
4 18 -2.09959118439892232181e-13
4 19 4.87004419860913933799e-13
4 20 1.62000503513900019170e-12
4 21 8.97207811540273105345e-13
4 22 1.68971190636883346792e-12
4 23 1.10758914948377431392e-12
4 24 7.84804763945378335665e-13
4 25 9.09252755254074303960e-13
4 26 8.02232038574569584059e-13
4 27 6.97764825856370844939e-13
4 28 5.93401947771595514263e-13
4 29 3.78106680779983893467e-13
5 0 1.32207186483382881178e-11
5 1 7.08557567577714356957e-12
5 2 9.20274380520095161333e-12
5 3 4.96635360352937065264e-12
5 4 5.41363461881790581965e-12
5 5 1.03063213012534859888e-11
5 6 3.62733206694449518292e-12
5 7 2.78775902640948594659e-12
5 8 2.45843320663186268884e-12
5 9 1.16112492809719223309e-12
5 10 1.18190640896704769568e-12
5 11 8.24574827057768533957e-13
5 12 4.96443867063104045660e-13
5 13 1.62828505586489870019e-13
5 14 -1.21935600569421724615e-14
5 15 1.27635308687468646872e-12
5 16 -3.64505841445170934298e-12
5 17 -1.24049518885896370300e-12
5 18 -1.44344243567640334711e-12
5 19 1.78977761722973726483e-12
5 20 1.60481139762408050862e-12
5 21 1.56429948531398097292e-12
5 22 8.35497876443261147597e-13
5 23 8.24688798555836159494e-13
5 24 8.06525476869184847246e-13
5 25 7.56476609069865254878e-13
5 26 7.51393195956971408839e-13
5 27 6.48532406760407636737e-13
5 28 5.01260683322789322430e-13
5 29 5.40527016134688371240e-13
6 0 1.05875384376060942401e-11
6 1 4.83172336107104736676e-12
6 2 4.05132197327164940463e-12
6 3 3.55420569624605647104e-12
6 4 4.59995829401596860180e-12
6 5 3.62733206694449518292e-12
6 6 5.46703751180216518710e-12
6 7 2.73757781635836143289e-12
6 8 2.28298050053615431786e-12
6 9 1.29369261060137089334e-12
6 10 1.12914532476440258091e-12
6 11 6.46874576083061508161e-13
6 12 3.93009326186170659882e-13
6 13 2.99991791166615025503e-13
6 14 3.72462854802107370571e-13
6 15 8.22379689707015210355e-13
6 16 -7.45518622307667411687e-13
6 17 5.97154764476372436934e-13
6 18 4.11957415789589974992e-14
6 19 1.80127399272525801251e-13
6 20 1.50007276278747986484e-12
6 21 2.50874096504260327809e-13
6 22 9.55193663816260425226e-13
6 23 4.75024789076251996168e-13
6 24 3.19483099395528215296e-13
6 25 4.77657130352485676273e-13
6 26 4.05946881068070468546e-13
6 27 5.53192066650455835161e-13
6 28 4.11548923805839106954e-13
6 29 3.88092623335285502844e-13
7 0 8.31692531587428651465e-12
7 1 4.09820036902514262413e-12
7 2 3.03176121868761904548e-12
7 3 2.90807863356137131948e-12
7 4 2.99733188489283817625e-12
7 5 2.78775902640948594659e-12
7 6 2.73757781635836143289e-12
7 7 3.82152232852868563479e-12
7 8 1.94006213228874289231e-12
7 9 1.04084137331009911116e-12
7 10 9.93900148468541053795e-13
7 11 7.01261182104602940365e-13
7 12 3.79002611718304015919e-13
7 13 3.21866612929555370833e-13
7 14 1.49198147106575130546e-13
7 15 3.08857802676458993154e-14
7 16 -4.73383152036071806010e-13
7 17 1.01348533544060975829e-12
7 18 1.43075203675729813796e-13
7 19 -3.72562629856228722621e-14
7 20 6.05295818543200066016e-13
7 21 -1.86782660920152389853e-13
7 22 5.01238801877447662819e-13
7 23 -2.25811566664750474057e-13
7 24 2.46680640197878072339e-13
7 25 4.31970798934937089995e-13
7 26 3.52263784047211475621e-13
7 27 4.39479439975660989270e-13
7 28 3.06782364089290658368e-13
7 29 2.32045431819491075834e-13
8 0 5.31950904112114193240e-12
8 1 2.59159885550817159262e-12
8 2 2.20314412042254303827e-12
8 3 1.15332028905356549249e-12
8 4 2.22132425021680583581e-12
8 5 2.45843320663186268884e-12
8 6 2.28298050053615431786e-12
8 7 1.94006213228874289231e-12
8 8 2.74616655060007170095e-12
8 9 1.22803008632487484830e-12
8 10 1.02777795394737708695e-12
8 11 6.09540800957831733610e-13
8 12 3.20363826627901640710e-13
8 13 2.23030250260058034499e-13
8 14 1.80984225805350488900e-13
8 15 -1.63266727786793312000e-12
8 16 -4.99046044158007763356e-13
8 17 -4.71576682866860619093e-13
8 18 -4.13430214670652393921e-13
8 19 1.37576373231172591783e-13
8 20 5.79308104418876174591e-13
8 21 3.32779341352097205723e-13
8 22 4.90527710201281156088e-13
8 23 2.52911361227799457828e-13
8 24 -3.88961970994622778670e-14
8 25 2.12308924822758950420e-13
8 26 3.00322521444073705069e-13
8 27 4.13617349859297146858e-13
8 28 3.20504631916528794039e-13
8 29 3.35960845764042061152e-13
9 0 4.03909504256415196731e-12
9 1 2.06441637814687629350e-12
9 2 1.88264363640750789345e-12
9 3 9.62840355080651329336e-13
9 4 1.09219507986948273176e-12
9 5 1.16112492809719223309e-12
9 6 1.29369261060137089334e-12
9 7 1.04084137331009911116e-12
9 8 1.22803008632487484830e-12
9 9 1.59497324769792795765e-12
9 10 9.35718725754913427447e-13
9 11 5.83793714369487458115e-13
9 12 3.78585171180168280570e-13
9 13 2.06004220729255209596e-13
9 14 9.50699740479426465958e-14
9 15 8.48560630902916582121e-13
9 16 3.93981170039079154272e-15
9 17 -5.58505242397871396736e-13
9 18 -3.43035806550356805873e-13
9 19 3.22937881331611471349e-14
9 20 7.48138311330556057772e-13
9 21 1.84478337633043133031e-13
9 22 2.76610937948067193898e-13
9 23 1.75690811522868638438e-13
9 24 -3.08101059246548125838e-15
9 25 1.32156206114035545895e-14
9 26 8.18562310644367536097e-14
9 27 2.11364082217894746405e-13
9 28 2.09443289535151925445e-13
9 29 2.50022154685545806767e-13
10 0 4.16107357205984730261e-12
10 1 1.59362769688632398275e-12
10 2 1.51409422299802569389e-12
10 3 9.92972265894148288221e-13
10 4 8.77176675221464081985e-13
10 5 1.18190640896704769568e-12
10 6 1.12914532476440258091e-12
10 7 9.93900148468541053795e-13
10 8 1.02777795394737708695e-12
10 9 9.35718725754913427447e-13
10 10 1.22408309556406518304e-12
10 11 7.29287858971375535521e-13
10 12 4.51225367965579777526e-13
10 13 2.78748887826063967598e-13
10 14 1.49991357532200682302e-13
10 15 9.41935152993263664123e-13
10 16 -2.06799525300779830113e-13
10 17 -5.17061358984142011609e-13
10 18 -2.04971294443976562741e-13
10 19 5.59733862724118879061e-13
10 20 4.01784360468504065615e-13
10 21 1.45434546601050182497e-13
10 22 2.46551941249066124381e-13
10 23 8.64699181686980547549e-14
10 24 1.08816292174721364676e-14
10 25 9.81383783113684485726e-14
10 26 -6.21072474554327731038e-14
10 27 1.08275267443187945097e-13
10 28 1.61258545923998775828e-13
10 29 2.27027689080875533367e-13
11 0 2.96784994559975264413e-12
11 1 1.10410653700727606319e-12
11 2 9.64798403754174531804e-13
11 3 4.20273520532043294851e-13
11 4 6.03643256844015848510e-13
11 5 8.24574827057768533957e-13
11 6 6.46874576083061508161e-13
11 7 7.01261182104602940365e-13
11 8 6.09540800957831733610e-13
11 9 5.83793714369487458115e-13
11 10 7.29287858971375535521e-13
11 11 8.23658113653718507042e-13
11 12 5.24268149277130567419e-13
11 13 3.56944392927331473542e-13
11 14 1.36270234314053331400e-13
11 15 -4.78991559531722204088e-13
11 16 1.01727290249283499279e-13
11 17 -9.65696183410022864370e-13
11 18 1.83445355884975061913e-13
11 19 3.60034155100074664315e-13
11 20 3.16088936976346468888e-13
11 21 2.15782840115717825990e-13
11 22 5.59766962898074659595e-14
11 23 -7.25711274479483029603e-15
11 24 4.67606198402566730298e-14
11 25 4.73335569236316968040e-14
11 26 -1.64373352780944377002e-14
11 27 -8.69916742748074289911e-15
11 28 3.39640117935815546618e-14
11 29 1.22558913426978522742e-13
12 0 1.32395286595679996191e-12
12 1 5.03231863947839946494e-13
12 2 2.88921133910066731738e-13
12 3 -1.10868843949759586830e-14
12 4 3.96122842299533301040e-13
12 5 4.96443867063104045660e-13
12 6 3.93009326186170659882e-13
12 7 3.79002611718304015919e-13
12 8 3.20363826627901640710e-13
12 9 3.78585171180168280570e-13
12 10 4.51225367965579777526e-13
12 11 5.24268149277130567419e-13
12 12 6.27500679377132928827e-13
12 13 4.36714275658427142496e-13
12 14 2.07801409894426726568e-13
12 15 -4.46730138356888669395e-13
12 16 5.33085660630483487112e-13
12 17 -7.71493039492148197096e-13
12 18 6.84944415257861137799e-14
12 19 4.33387683628475212609e-13
12 20 1.72229844068961631674e-13
12 21 3.79509329676346410301e-14
12 22 2.05290893897386615960e-15
12 23 -2.52343414078082630682e-14
12 24 4.21596651094692850418e-15
12 25 1.14610076197635145602e-14
12 26 -8.25406968704021650596e-17
12 27 -2.01157598055826741051e-14
12 28 -8.62239716448284429139e-14
12 29 3.17404407150829934624e-16
13 0 1.43091466829517938276e-12
13 1 -2.37534991702210444273e-13
13 2 -2.89263595238497805928e-13
13 3 -1.17744753746492443046e-13
13 4 3.89737658847308120535e-13
13 5 1.62828505586489870019e-13
13 6 2.99991791166615025503e-13
13 7 3.21866612929555370833e-13
13 8 2.23030250260058034499e-13
13 9 2.06004220729255209596e-13
13 10 2.78748887826063967598e-13
13 11 3.56944392927331473542e-13
13 12 4.36714275658427142496e-13
13 13 5.46194700806743844348e-13
13 14 3.10287116971449032566e-13
13 15 -3.88325683132490966953e-13
13 16 6.73751024068690674717e-13
13 17 -2.28897121358458088521e-13
13 18 -1.41872012797821579093e-13
13 19 5.68363622860829435589e-14
13 20 2.45892393311536693346e-15
13 21 -7.16771101419687791346e-14
13 22 -3.09670737641249247140e-14
13 23 -2.45521170419932661429e-14
13 24 -5.17402217893994829077e-14
13 25 -2.90237065638163771797e-14
13 26 -3.32399835037512280270e-14
13 27 -1.79713355042656208688e-14
13 28 -4.71318876532825413324e-14
13 29 -9.38801486017484359430e-14
14 0 5.62868824974468101033e-13
14 1 -3.56270311077019172422e-14
14 2 -3.24475330863819974870e-13
14 3 1.59443474180287779074e-14
14 4 2.37170371798755294236e-13
14 5 -1.21935600569421724615e-14
14 6 3.72462854802107370571e-13
14 7 1.49198147106575130546e-13
14 8 1.80984225805350488900e-13
14 9 9.50699740479426465958e-14
14 10 1.49991357532200682302e-13
14 11 1.36270234314053331400e-13
14 12 2.07801409894426726568e-13
14 13 3.10287116971449032566e-13
14 14 3.93519031521891469904e-13
14 15 6.88433156879641971246e-14
14 16 4.73533547394986645287e-13
14 17 -1.96834708933940595450e-13
14 18 3.19183005458418978933e-14
14 19 -1.25447027773207301706e-13
14 20 -2.46580009374891687062e-14
14 21 4.73885457864747940461e-14
14 22 3.37468373732965562466e-14
14 23 2.64333222556108399917e-14
14 24 -8.13185083177472574194e-14
14 25 -8.16509930876577841844e-15
14 26 -1.87248998405477402971e-14
14 27 1.65679190361124853760e-14
14 28 2.20039648621773067981e-14
14 29 -1.82193894882605693094e-14
15 0 2.73134390186462813523e-11
15 1 2.33054844849703406604e-11
15 2 1.03495227805779552331e-11
15 3 8.86340550069552997281e-12
15 4 3.86971542329850480643e-12
15 5 1.27635308687468646872e-12
15 6 8.22379689707015210355e-13
15 7 3.08857802676458993154e-14
15 8 -1.63266727786793312000e-12
15 9 8.48560630902916582121e-13
15 10 9.41935152993263664123e-13
15 11 -4.78991559531722204088e-13
15 12 -4.46730138356888669395e-13
15 13 -3.88325683132490966953e-13
15 14 6.88433156879641971246e-14
15 15 1.47614341082473228546e-10
15 16 4.11343183745969354776e-12
15 17 2.95724475512429134610e-12
15 18 -1.07958677949153095297e-12
15 19 2.40694481513458538923e-12
15 20 4.42651517217301175224e-12
15 21 8.09044947761780411565e-13
15 22 1.23661646056470939021e-12
15 23 -3.72979914296047703831e-13
15 24 3.36136343532388722487e-13
15 25 -1.12168160149406135998e-15
15 26 6.64834387909538358246e-15
15 27 6.17698033917775673686e-13
15 28 8.24919310560363033369e-13
15 29 3.41738561108118818174e-13
16 0 -1.31276752680510985744e-11
16 1 -6.36493281169858803192e-12
16 2 1.87796419615203758787e-12
16 3 -3.86882536780896425388e-12
16 4 -5.79640667214363350152e-12
16 5 -3.64505841445170934298e-12
16 6 -7.45518622307667411687e-13
16 7 -4.73383152036071806010e-13
16 8 -4.99046044158007763356e-13
16 9 3.93981170039079154272e-15
16 10 -2.06799525300779830113e-13
16 11 1.01727290249283499279e-13
16 12 5.33085660630483487112e-13
16 13 6.73751024068690674717e-13
16 14 4.73533547394986645287e-13
16 15 4.11343183745969354776e-12
16 16 6.74212432988167846580e-11
16 17 3.31768153720757654231e-13
16 18 8.80986256708849692419e-13
16 19 3.89525124527805098630e-13
16 20 5.89974280240047441403e-14
16 21 -1.77005312545308909140e-12
16 22 -7.70426233345662107418e-13
16 23 -3.29634500286145727606e-13
16 24 -1.03397318952758357058e-12
16 25 1.55836115006718741537e-14
16 26 -2.31031494886408210744e-13
16 27 -2.16230812982009101694e-13
16 28 -1.65237139682195755286e-13
16 29 -7.45500399880208765664e-14
17 0 4.09846750718087583896e-12
17 1 -4.40100889912956266417e-12
17 2 1.00236725157720734885e-13
17 3 4.52556700130260545284e-12
17 4 2.59928476089397484977e-12
17 5 -1.24049518885896370300e-12
17 6 5.97154764476372436934e-13
17 7 1.01348533544060975829e-12
17 8 -4.71576682866860619093e-13
17 9 -5.58505242397871396736e-13
17 10 -5.17061358984142011609e-13
17 11 -9.65696183410022864370e-13
17 12 -7.71493039492148197096e-13
17 13 -2.28897121358458088521e-13
17 14 -1.96834708933940595450e-13
17 15 2.95724475512429134610e-12
17 16 3.31768153720757654231e-13
17 17 2.94821593971313543132e-11
17 18 9.75523544680750343392e-13
17 19 1.37332136079920480909e-12
17 20 5.03956737083544187582e-13
17 21 -2.04671673787395159509e-12
17 22 2.73386100898864193189e-13
17 23 -3.03104969131134303336e-13
17 24 -3.53190537407374125830e-14
17 25 1.46280553645574183289e-13
17 26 -8.80227941982395735560e-14
17 27 3.27340236859404689002e-13
17 28 -1.52429410396438550887e-14
17 29 1.31544329788587688391e-14
18 0 -2.16003603531432375171e-12
18 1 4.63014498603684063495e-12
18 2 -9.96732534431611873346e-13
18 3 -5.70670332028273882148e-13
18 4 -2.09959118439892232181e-13
18 5 -1.44344243567640334711e-12
18 6 4.11957415789589974992e-14
18 7 1.43075203675729813796e-13
18 8 -4.13430214670652393921e-13
18 9 -3.43035806550356805873e-13
18 10 -2.04971294443976562741e-13
18 11 1.83445355884975061913e-13
18 12 6.84944415257861137799e-14
18 13 -1.41872012797821579093e-13
18 14 3.19183005458418978933e-14
18 15 -1.07958677949153095297e-12
18 16 8.80986256708849692419e-13
18 17 9.75523544680750343392e-13
18 18 2.06552720169351569004e-11
18 19 4.30262729012660759101e-13
18 20 6.37882007786887897294e-13
18 21 3.71873193136315072700e-13
18 22 9.79431541631578819468e-13
18 23 -1.56842304591768973796e-13
18 24 1.30834811263763867844e-13
18 25 2.96747662363087710938e-13
18 26 -7.01724099350875650427e-14
18 27 1.34407313707426026727e-13
18 28 -5.53344212522513397268e-14
18 29 -6.57622361942974540400e-15
19 0 4.06708237826765768972e-12
19 1 3.54045767638262786252e-12
19 2 3.91484628245965723363e-12
19 3 1.93774990643067438504e-12
19 4 4.87004419860913933799e-13
19 5 1.78977761722973726483e-12
19 6 1.80127399272525801251e-13
19 7 -3.72562629856228722621e-14
19 8 1.37576373231172591783e-13
19 9 3.22937881331611471349e-14
19 10 5.59733862724118879061e-13
19 11 3.60034155100074664315e-13
19 12 4.33387683628475212609e-13
19 13 5.68363622860829435589e-14
19 14 -1.25447027773207301706e-13
19 15 2.40694481513458538923e-12
19 16 3.89525124527805098630e-13
19 17 1.37332136079920480909e-12
19 18 4.30262729012660759101e-13
19 19 1.02061921947303314145e-11
19 20 9.05000951558592172379e-13
19 21 9.01577674855062701714e-13
19 22 -6.03474949128090905761e-14
19 23 1.85327618885924639219e-13
19 24 3.42707689992818271079e-13
19 25 9.65687251995602208088e-14
19 26 5.71708258681782508753e-14
19 27 -1.15824246460112689215e-15
19 28 6.21848928877375856676e-14
19 29 1.17021553215743518717e-13
20 0 8.68459180992080085867e-12
20 1 4.27125619402440034754e-12
20 2 1.94722329666019985667e-12
20 3 1.14125911616584033090e-12
20 4 1.62000503513900019170e-12
20 5 1.60481139762408050862e-12
20 6 1.50007276278747986484e-12
20 7 6.05295818543200066016e-13
20 8 5.79308104418876174591e-13
20 9 7.48138311330556057772e-13
20 10 4.01784360468504065615e-13
20 11 3.16088936976346468888e-13
20 12 1.72229844068961631674e-13
20 13 2.45892393311536693346e-15
20 14 -2.46580009374891687062e-14
20 15 4.42651517217301175224e-12
20 16 5.89974280240047441403e-14
20 17 5.03956737083544187582e-13
20 18 6.37882007786887897294e-13
20 19 9.05000951558592172379e-13
20 20 4.17084887639726062782e-12
20 21 1.02396291273012006721e-12
20 22 5.12213057077111892303e-13
20 23 5.53214145230563925686e-13
20 24 3.80594387500755999112e-13
20 25 2.66252215477455210619e-13
20 26 1.87398784037916018560e-13
20 27 2.00532889556840008308e-13
20 28 2.02573111873946423342e-13
20 29 2.11062199426897595084e-13
21 0 2.09191900300038084466e-12
21 1 2.05593569980019081103e-12
21 2 2.81830143466060302605e-12
21 3 1.08548752614662887674e-12
21 4 8.97207811540273105345e-13
21 5 1.56429948531398097292e-12
21 6 2.50874096504260327809e-13
21 7 -1.86782660920152389853e-13
21 8 3.32779341352097205723e-13
21 9 1.84478337633043133031e-13
21 10 1.45434546601050182497e-13
21 11 2.15782840115717825990e-13
21 12 3.79509329676346410301e-14
21 13 -7.16771101419687791346e-14
21 14 4.73885457864747940461e-14
21 15 8.09044947761780411565e-13
21 16 -1.77005312545308909140e-12
21 17 -2.04671673787395159509e-12
21 18 3.71873193136315072700e-13
21 19 9.01577674855062701714e-13
21 20 1.02396291273012006721e-12
21 21 3.27214445964384145313e-12
21 22 2.84440984404081336268e-13
21 23 5.55850431688248150282e-13
21 24 4.09826376788233025179e-13
21 25 7.28815006151828482820e-14
21 26 1.50072662524961889381e-13
21 27 3.48955583673434995407e-14
21 28 1.07478269299012414717e-13
21 29 7.01375046882938621119e-14
22 0 4.43615040875078051891e-12
22 1 2.27863922411379070988e-12
22 2 1.91873252826140320325e-12
22 3 1.36819392648038843434e-12
22 4 1.68971190636883346792e-12
22 5 8.35497876443261147597e-13
22 6 9.55193663816260425226e-13
22 7 5.01238801877447662819e-13
22 8 4.90527710201281156088e-13
22 9 2.76610937948067193898e-13
22 10 2.46551941249066124381e-13
22 11 5.59766962898074659595e-14
22 12 2.05290893897386615960e-15
22 13 -3.09670737641249247140e-14
22 14 3.37468373732965562466e-14
22 15 1.23661646056470939021e-12
22 16 -7.70426233345662107418e-13
22 17 2.73386100898864193189e-13
22 18 9.79431541631578819468e-13
22 19 -6.03474949128090905761e-14
22 20 5.12213057077111892303e-13
22 21 2.84440984404081336268e-13
22 22 1.95220676839316907802e-12
22 23 3.20956855645704203453e-13
22 24 7.71402274852570101333e-14
22 25 2.22038266922867650779e-13
22 26 1.43549476543049926284e-13
22 27 2.21857964465607480131e-13
22 28 1.39980621350454078252e-13
22 29 1.09203414755372253213e-13
23 0 3.02757200320967659521e-12
23 1 1.87839864836363821444e-12
23 2 1.26839731247752030766e-12
23 3 6.65379165206205747354e-13
23 4 1.10758914948377431392e-12
23 5 8.24688798555836159494e-13
23 6 4.75024789076251996168e-13
23 7 -2.25811566664750474057e-13
23 8 2.52911361227799457828e-13
23 9 1.75690811522868638438e-13
23 10 8.64699181686980547549e-14
23 11 -7.25711274479483029603e-15
23 12 -2.52343414078082630682e-14
23 13 -2.45521170419932661429e-14
23 14 2.64333222556108399917e-14
23 15 -3.72979914296047703831e-13
23 16 -3.29634500286145727606e-13
23 17 -3.03104969131134303336e-13
23 18 -1.56842304591768973796e-13
23 19 1.85327618885924639219e-13
23 20 5.53214145230563925686e-13
23 21 5.55850431688248150282e-13
23 22 3.20956855645704203453e-13
23 23 1.02067752667848561028e-12
23 24 2.53542135483722588988e-13
23 25 1.07522656459115753559e-13
23 26 7.52046097696843727463e-14
23 27 8.42116620121726844762e-14
23 28 1.26716164510672096565e-13
23 29 1.13258051355597965815e-13
24 0 2.88147146847470524395e-12
24 1 2.11449455521655234431e-12
24 2 1.42959461184388220331e-12
24 3 1.11602486112762285277e-12
24 4 7.84804763945378335665e-13
24 5 8.06525476869184847246e-13
24 6 3.19483099395528215296e-13
24 7 2.46680640197878072339e-13
24 8 -3.88961970994622778670e-14
24 9 -3.08101059246548125838e-15
24 10 1.08816292174721364676e-14
24 11 4.67606198402566730298e-14
24 12 4.21596651094692850418e-15
24 13 -5.17402217893994829077e-14
24 14 -8.13185083177472574194e-14
24 15 3.36136343532388722487e-13
24 16 -1.03397318952758357058e-12
24 17 -3.53190537407374125830e-14
24 18 1.30834811263763867844e-13
24 19 3.42707689992818271079e-13
24 20 3.80594387500755999112e-13
24 21 4.09826376788233025179e-13
24 22 7.71402274852570101333e-14
24 23 2.53542135483722588988e-13
24 24 6.96096536363574455076e-13
24 25 1.46372136537340651188e-13
24 26 9.12064364680855320798e-14
24 27 3.54678603230587856513e-14
24 28 4.27923679138923576279e-14
24 29 4.92148643950046684429e-14
25 0 1.18863264440317730057e-12
25 1 1.52557393743614854544e-12
25 2 1.61965224821025697204e-12
25 3 9.78001264589890189552e-13
25 4 9.09252755254074303960e-13
25 5 7.56476609069865254878e-13
25 6 4.77657130352485676273e-13
25 7 4.31970798934937089995e-13
25 8 2.12308924822758950420e-13
25 9 1.32156206114035545895e-14
25 10 9.81383783113684485726e-14
25 11 4.73335569236316968040e-14
25 12 1.14610076197635145602e-14
25 13 -2.90237065638163771797e-14
25 14 -8.16509930876577841844e-15
25 15 -1.12168160149406135998e-15
25 16 1.55836115006718741537e-14
25 17 1.46280553645574183289e-13
25 18 2.96747662363087710938e-13
25 19 9.65687251995602208088e-14
25 20 2.66252215477455210619e-13
25 21 7.28815006151828482820e-14
25 22 2.22038266922867650779e-13
25 23 1.07522656459115753559e-13
25 24 1.46372136537340651188e-13
25 25 3.88064594405338627124e-13
25 26 7.51384192964574840532e-14
25 27 1.01808912017434044478e-13
25 28 3.92557399516097558472e-14
25 29 5.29173840002776294358e-14
26 0 7.93948289890971705436e-13
26 1 8.42225119569085759937e-13
26 2 7.35207729863304664422e-13
26 3 6.10520957614023005426e-13
26 4 8.02232038574569584059e-13
26 5 7.51393195956971408839e-13
26 6 4.05946881068070468546e-13
26 7 3.52263784047211475621e-13
26 8 3.00322521444073705069e-13
26 9 8.18562310644367536097e-14
26 10 -6.21072474554327731038e-14
26 11 -1.64373352780944377002e-14
26 12 -8.25406968704021650596e-17
26 13 -3.32399835037512280270e-14
26 14 -1.87248998405477402971e-14
26 15 6.64834387909538358246e-15
26 16 -2.31031494886408210744e-13
26 17 -8.80227941982395735560e-14
26 18 -7.01724099350875650427e-14
26 19 5.71708258681782508753e-14
26 20 1.87398784037916018560e-13
26 21 1.50072662524961889381e-13
26 22 1.43549476543049926284e-13
26 23 7.52046097696843727463e-14
26 24 9.12064364680855320798e-14
26 25 7.51384192964574840532e-14
26 26 3.03552260314162859471e-13
26 27 1.10603609605495240074e-13
26 28 5.86456713599714665265e-14
26 29 4.94744517717247603423e-14
27 0 1.26440112765024769395e-12
27 1 1.18234311695832373530e-12
27 2 7.52795689882558668965e-13
27 3 6.84083428616548554083e-13
27 4 6.97764825856370844939e-13
27 5 6.48532406760407636737e-13
27 6 5.53192066650455835161e-13
27 7 4.39479439975660989270e-13
27 8 4.13617349859297146858e-13
27 9 2.11364082217894746405e-13
27 10 1.08275267443187945097e-13
27 11 -8.69916742748074289911e-15
27 12 -2.01157598055826741051e-14
27 13 -1.79713355042656208688e-14
27 14 1.65679190361124853760e-14
27 15 6.17698033917775673686e-13
27 16 -2.16230812982009101694e-13
27 17 3.27340236859404689002e-13
27 18 1.34407313707426026727e-13
27 19 -1.15824246460112689215e-15
27 20 2.00532889556840008308e-13
27 21 3.48955583673434995407e-14
27 22 2.21857964465607480131e-13
27 23 8.42116620121726844762e-14
27 24 3.54678603230587856513e-14
27 25 1.01808912017434044478e-13
27 26 1.10603609605495240074e-13
27 27 2.09921459172310596478e-13
27 28 1.08537951380913422292e-13
27 29 6.88316332686408617130e-14
28 0 1.47531305121877333178e-12
28 1 6.64950031788986754094e-13
28 2 5.36478054577551106502e-13
28 3 5.14817035893232081472e-13
28 4 5.93401947771595514263e-13
28 5 5.01260683322789322430e-13
28 6 4.11548923805839106954e-13
28 7 3.06782364089290658368e-13
28 8 3.20504631916528794039e-13
28 9 2.09443289535151925445e-13
28 10 1.61258545923998775828e-13
28 11 3.39640117935815546618e-14
28 12 -8.62239716448284429139e-14
28 13 -4.71318876532825413324e-14
28 14 2.20039648621773067981e-14
28 15 8.24919310560363033369e-13
28 16 -1.65237139682195755286e-13
28 17 -1.52429410396438550887e-14
28 18 -5.53344212522513397268e-14
28 19 6.21848928877375856676e-14
28 20 2.02573111873946423342e-13
28 21 1.07478269299012414717e-13
28 22 1.39980621350454078252e-13
28 23 1.26716164510672096565e-13
28 24 4.27923679138923576279e-14
28 25 3.92557399516097558472e-14
28 26 5.86456713599714665265e-14
28 27 1.08537951380913422292e-13
28 28 1.95748095535628345312e-13
28 29 1.07375739584763324546e-13
29 0 9.55791231478472307183e-13
29 1 7.42972928317756294394e-13
29 2 8.13987396236934625149e-13
29 3 4.32495702010859425129e-13
29 4 3.78106680779983893467e-13
29 5 5.40527016134688371240e-13
29 6 3.88092623335285502844e-13
29 7 2.32045431819491075834e-13
29 8 3.35960845764042061152e-13
29 9 2.50022154685545806767e-13
29 10 2.27027689080875533367e-13
29 11 1.22558913426978522742e-13
29 12 3.17404407150829934624e-16
29 13 -9.38801486017484359430e-14
29 14 -1.82193894882605693094e-14
29 15 3.41738561108118818174e-13
29 16 -7.45500399880208765664e-14
29 17 1.31544329788587688391e-14
29 18 -6.57622361942974540400e-15
29 19 1.17021553215743518717e-13
29 20 2.11062199426897595084e-13
29 21 7.01375046882938621119e-14
29 22 1.09203414755372253213e-13
29 23 1.13258051355597965815e-13
29 24 4.92148643950046684429e-14
29 25 5.29173840002776294358e-14
29 26 4.94744517717247603423e-14
29 27 6.88316332686408617130e-14
29 28 1.07375739584763324546e-13
29 29 1.94519645027185757523e-13


==> anc/ngmix_xi_cov_tomo.dat <==
# i j cov
# order is xi+_0,xi+_1,...,xi-_0,xi-_1,.... from small scales to large in each
# tomo bins are in c order (i.e. 0,0 0,1 0,2 1,0 1,2 2,2) w/ internal order as above
0 0 2.20404780193153215589e-10
0 1 2.66754792287033818159e-12
0 2 3.16312387021990274311e-12
0 3 2.13464780873210410519e-13
0 4 -1.85398331880395977943e-14
0 5 -1.07047633116486406240e-14
0 6 1.86641031416008421994e-11
0 7 1.53237488497736426641e-11
0 8 1.70484577707301209076e-12
0 9 2.86285169102031653200e-12
0 10 3.27632151619405642316e-13
0 11 7.01739065524160566854e-13
0 12 4.27794057206181320026e-11
0 13 1.42706787118654797676e-11
0 14 8.19177227718562851623e-12
0 15 -2.37837482388648081530e-14
0 16 5.19705290159557042510e-13
0 17 1.24825523990990584762e-13
0 18 -2.71318269142575303493e-12
0 19 -4.73094496417639790516e-12
0 20 3.17912636110080655137e-12
0 21 1.80854738375416905023e-12
0 22 1.53439439061876575025e-12
0 23 4.44814871951829534098e-13
0 24 1.29194979740067169090e-11
0 25 1.39718868421445273991e-11
0 26 1.14834497762886558886e-12
0 27 2.36972068451838276766e-13
0 28 -6.62603930404068046459e-13
0 29 3.60685824149506327868e-13
0 30 -3.73658558773061558419e-12
0 31 -9.19526136610599746792e-12
0 32 1.36623600322749856047e-12
0 33 2.30192526864566292135e-12
0 34 1.14238849990909766176e-12
0 35 8.64106153452839526734e-13
0 36 1.26717865348801744954e-11
0 37 8.13088681903614500057e-12
0 38 6.50528909787938913974e-12
0 39 2.45387626981749567238e-12
0 40 3.44763832127072717463e-12
0 41 1.12282396502078689386e-13
0 42 -5.69693314541880784331e-12
0 43 1.25360006121368425173e-11
0 44 -9.88946521653277279442e-13
0 45 1.27513014782992531343e-12
0 46 2.50295687558185156881e-12
0 47 1.38207035071228993780e-12
0 48 2.41706422260372818243e-11
0 49 9.86688134855319974698e-12
0 50 5.91772499058600609283e-12
0 51 4.79918413905387263357e-12
0 52 2.21981758306698677505e-12
0 53 5.44601682370790219307e-14
0 54 1.44851188895881465139e-11
0 55 3.44899544345912478578e-12
0 56 2.99772459678082520643e-12
0 57 2.94667034401004450199e-12
0 58 8.77477440286041488859e-13
0 59 9.84559349378525256844e-13
0 60 4.54836382547368167090e-12
0 61 1.74969585740890033142e-11
0 62 8.43350240504691097182e-12
0 63 1.74649549672458318883e-12
0 64 3.37879879889435619906e-12
0 65 -1.38717147558543185666e-13
0 66 2.78853892677293233143e-11
0 67 7.35315394872448495443e-12
0 68 -1.89359450610634606980e-13
0 69 4.65245325261107304068e-12
0 70 1.98940888536088535497e-12
0 71 1.80437033241613084785e-13
1 0 2.66754792287033818159e-12
1 1 4.50676338291479610741e-11
1 2 2.55096401715024316095e-12
1 3 2.12585445006950661578e-12
1 4 7.38420448732940101107e-13
1 5 5.22078764770814976920e-13
1 6 -4.16457500553082235357e-12
1 7 6.59397818958756425809e-12
1 8 -1.26111950333675964855e-12
1 9 -6.88936783695881033928e-14
1 10 -4.48021128421971106236e-13
1 11 4.29885907531701877956e-13
1 12 4.08206560860941746667e-12
1 13 5.86026858201386112618e-12
1 14 3.23704888628501909128e-12
1 15 1.12802032033313953657e-12
1 16 1.06437819128076946316e-12
1 17 6.92308501806441034289e-13
1 18 3.43579342991157775007e-12
1 19 -2.46911363983499641917e-13
1 20 7.95065505011391034438e-13
1 21 1.28829966938569605971e-12
1 22 6.00882089460102662636e-13
1 23 5.36814026883300638149e-13
1 24 1.54938868897548682486e-11
1 25 6.28979810321158914244e-12
1 26 6.19701355126087538169e-12
1 27 1.14435223538119437503e-12
1 28 1.02288667051103782966e-12
1 29 6.94219040391984873358e-13
1 30 1.05444591618727854603e-11
1 31 3.87948426830785841724e-12
1 32 1.70813504414349462005e-13
1 33 2.73262295623094254693e-13
1 34 7.28551658416397643830e-13
1 35 4.95792974180737432094e-13
1 36 1.54539871637122392928e-11
1 37 1.11792372760575996629e-12
1 38 2.76416173769037755748e-12
1 39 -1.43158329745040082877e-13
1 40 5.86684807750803533292e-13
1 41 7.22408763802900281987e-13
1 42 1.23192852275177804433e-11
1 43 5.60557763167151968538e-12
1 44 1.79730388934176938111e-12
1 45 3.49259056305970177123e-13
1 46 3.27163956677937076649e-13
1 47 2.90291054014378364577e-13
1 48 5.30820808730685631925e-12
1 49 5.70610410282907526390e-12
1 50 3.12662499855100566661e-12
1 51 8.46411834915028451450e-13
1 52 1.17011700315981757172e-12
1 53 7.20782185712202622036e-13
1 54 8.19518070810095599200e-12
1 55 4.37188737277978257534e-12
1 56 5.74629394050731649015e-13
1 57 1.72479784024186487130e-12
1 58 6.38708328927170269440e-13
1 59 6.03076082721976231134e-13
1 60 1.67698754503473074385e-11
1 61 1.73641695291417228540e-12
1 62 3.73585802525844614819e-12
1 63 1.28781905066267397407e-12
1 64 2.54361177331796661267e-13
1 65 3.84116336435045744017e-13
1 66 5.22794418130011856930e-12
1 67 6.81985427030116530028e-12
1 68 1.80765715958355379026e-12
1 69 5.37505813595268622018e-13
1 70 1.16297228712149272280e-12
1 71 5.51076814652313541612e-13
2 0 3.16312387021990274311e-12
2 1 2.55096401715024316095e-12
2 2 1.11653396469961420338e-11
2 3 9.16851018641334052738e-13
2 4 5.42764371351596722608e-13
2 5 -2.88740455027742296466e-14
2 6 5.10658109620125549794e-13
2 7 9.03469213210485174857e-13
2 8 8.35591138976705359076e-14
2 9 -1.74621419788678844055e-13
2 10 1.89072196720346838240e-13
2 11 6.33175885444873284975e-14
2 12 1.02673122775753176845e-11
2 13 1.08513686446212609601e-12
2 14 3.02491512018395374920e-12
2 15 6.27877019140284090670e-13
2 16 6.52149112106717518579e-13
2 17 -4.07166416321860812824e-14
2 18 2.38917195679497563306e-12
2 19 -1.84372287960837565072e-12
2 20 1.45641950281326290426e-13
2 21 1.02508154691143481655e-13
2 22 4.25929462808995858656e-13
2 23 2.42191891560372324631e-13
2 24 6.60467055757743958119e-12
2 25 2.71626796151826155002e-12
2 26 3.39874323191431828482e-12
2 27 1.20316707553361948352e-12
2 28 5.01396968409459103311e-13
2 29 -8.05908775822196686085e-15
2 30 1.74599065277241930095e-12
2 31 1.70538294323191496422e-12
2 32 8.08577706373186663589e-13
2 33 3.59201886708610047895e-13
2 34 4.18124391858245109729e-13
2 35 2.47838642561831999244e-13
2 36 -2.94868165137391999302e-12
2 37 5.03057376424273686188e-12
2 38 -2.94157835800785324592e-13
2 39 9.14234056187907687283e-13
2 40 4.13676942789709561084e-13
2 41 -2.48709313914671975179e-13
2 42 -1.65847845546987289298e-12
2 43 -1.01969391766261404480e-12
2 44 -1.24237101302920108053e-13
2 45 -5.12649522675909821099e-13
2 46 2.31527311662424182365e-13
2 47 4.77556032871711893196e-13
2 48 4.92276951085685635839e-12
2 49 1.40872842144936467785e-12
2 50 1.19373043051757988384e-12
2 51 9.25928512693570384236e-13
2 52 3.37422641152897639585e-13
2 53 -2.41376290004627068213e-13
2 54 -5.84437098767637933304e-13
2 55 -1.71074666848647618180e-12
2 56 1.96713882906559893584e-12
2 57 7.48357992956528670568e-14
2 58 2.11143787472800416578e-13
2 59 5.06248984378127279936e-13
2 60 -3.98994075067768335728e-12
2 61 2.68757244769602959426e-12
2 62 7.38272486104199021682e-13
2 63 1.34594966408087477237e-12
2 64 1.09497103812173484974e-13
2 65 -2.80307472750749552960e-13
2 66 2.06307835892251412251e-12
2 67 1.67642699206888812339e-12
2 68 -1.63328545549068445045e-13
2 69 8.14501165769974387594e-13
2 70 6.97035895300605370907e-13
2 71 3.53108473790178404336e-13
3 0 2.13464780873210410519e-13
3 1 2.12585445006950661578e-12
3 2 9.16851018641334052738e-13
3 3 2.77699416133085476755e-12
3 4 3.32082243751754595676e-13
3 5 3.40281629273501426506e-14
3 6 3.56284175132540465604e-12
3 7 6.70607479858415604610e-13
3 8 5.40101327967162539244e-13
3 9 -6.75704663412269602587e-14
3 10 8.36384749282874483908e-15
3 11 1.54212610937076235441e-13
3 12 3.58806566258328311074e-12
3 13 1.05207584713079411557e-12
3 14 1.23571367197994752199e-12
3 15 9.96106250940199959295e-13
3 16 2.78072210740874775565e-13
3 17 1.65356968316336130861e-13
3 18 1.48022336430351914596e-12
3 19 -1.75657398041124747447e-12
3 20 4.67237691385630959618e-13
3 21 1.46183883386500851091e-13
3 22 2.20218972538582202146e-13
3 23 2.00597336334085494841e-13
3 24 6.36810024294838932185e-13
3 25 1.61497457325628201313e-12
3 26 1.55620030580075484491e-12
3 27 8.77250713877618853814e-13
3 28 2.67978576401635909685e-13
3 29 1.37036648421884844095e-13
3 30 2.27270262376318777461e-12
3 31 2.38614665334063450719e-13
3 32 2.45999129650600812141e-13
3 33 1.79039763326775423742e-14
3 34 3.57189201034523710577e-13
3 35 2.19705756066825794732e-13
3 36 6.61670772915295223707e-12
3 37 8.56312280442755851447e-13
3 38 3.62258804171693192065e-13
3 39 9.73812724682666602829e-13
3 40 3.31243325173899588850e-13
3 41 2.01202541084908854592e-13
3 42 -1.56202766028530047157e-12
3 43 -1.54262406770324905009e-12
3 44 8.79837937172022216678e-13
3 45 1.36623049895823353132e-13
3 46 1.34180234341965889831e-14
3 47 1.37745544502150318723e-13
3 48 1.74710880064784612738e-12
3 49 2.23249977499901519907e-12
3 50 1.38607874761260950376e-12
3 51 9.51836125076930923119e-13
3 52 3.44707590922096149233e-13
3 53 1.72392158995434004236e-13
3 54 1.30657523567548448125e-12
3 55 -3.66333885002402141945e-14
3 56 2.50251705341455535986e-13
3 57 3.90044020256408198521e-13
3 58 2.45101128923840215939e-13
3 59 1.72544816910655557379e-13
3 60 3.16187192680410962969e-12
3 61 1.75653635015038795714e-12
3 62 2.08201867020586038219e-12
3 63 1.01818546897164516137e-12
3 64 3.11627798738326814979e-13
3 65 2.16861043158050483242e-13
3 66 -1.44546651075248170384e-13
3 67 1.12221323122846136458e-12
3 68 6.28184466061832554871e-13
3 69 2.55106074746662978933e-13
3 70 2.53998238704661607859e-13
3 71 3.09102449941833477497e-13
4 0 -1.85398331880395977943e-14
4 1 7.38420448732940101107e-13
4 2 5.42764371351596722608e-13
4 3 3.32082243751754595676e-13
4 4 8.50362229704279738643e-13
4 5 8.79514435189159652391e-14
4 6 -1.88095543289193663562e-12
4 7 1.01883951925210938905e-12
4 8 3.33539149900163808105e-13
4 9 -7.32851733885695070384e-14
4 10 -4.88637326377518249470e-14
4 11 3.39162751604862765963e-14
4 12 1.03914254583985890015e-12
4 13 6.49535524320456706314e-13
4 14 2.71024565822820668054e-13
4 15 3.20608111798967869008e-13
4 16 3.99322280827801353813e-13
4 17 1.25449275375029392928e-13
4 18 2.14986308741870679055e-13
4 19 2.00880194115963235867e-13
4 20 6.40351575442186216919e-14
4 21 8.18193153253569229821e-14
4 22 2.02901583461420026184e-14
4 23 4.32511935755474118627e-14
4 24 -6.80055404168901432399e-13
4 25 7.67555865342648329309e-13
4 26 7.65706781522366822160e-13
4 27 3.04735531062682635208e-13
4 28 4.69250942866802522839e-13
4 29 1.72821949035329493794e-13
4 30 -8.60290759496107033631e-13
4 31 7.33513565841480305282e-13
4 32 6.81544744342144192497e-14
4 33 1.48636910255477027291e-14
4 34 -1.29591439374910502431e-14
4 35 2.95282970524912514825e-14
4 36 2.27540854345883410300e-12
4 37 4.15361863313693197898e-14
4 38 6.65624162508095530242e-13
4 39 5.43246307684778114988e-13
4 40 2.69193420937793908394e-13
4 41 1.99086090970827258403e-13
4 42 3.99834495640021813868e-13
4 43 -4.86562675415479359848e-13
4 44 9.84751252139074356215e-14
4 45 3.13185161644173700545e-14
4 46 7.29266139609782841916e-14
4 47 4.79598733088513592143e-14
4 48 3.39415176349157754860e-13
4 49 8.41652698492897822440e-13
4 50 2.00795975366586425880e-13
4 51 4.89120440946292612888e-13
4 52 3.33242178131817067835e-13
4 53 2.32339410422207333326e-13
4 54 3.86191177516779777245e-13
4 55 -7.63687177754543667230e-15
4 56 3.89385807371258387944e-13
4 57 -5.26958577016481165515e-14
4 58 2.48170732458303464900e-14
4 59 7.03397344620678951300e-14
4 60 1.50563254203651128636e-12
4 61 3.97178003946791305011e-13
4 62 5.36208147813680595699e-13
4 63 2.38449386374189877921e-13
4 64 3.38168268932234918972e-13
4 65 2.55279685597643090408e-13
4 66 -7.14824488315430591723e-13
4 67 -1.60205819373350052237e-13
4 68 -3.68672242732634571934e-15
4 69 1.83075421215408275898e-13
4 70 -1.39140933441359384074e-14
4 71 1.48913543290716251891e-14
5 0 -1.07047633116486406240e-14
5 1 5.22078764770814976920e-13
5 2 -2.88740455027742296466e-14
5 3 3.40281629273501426506e-14
5 4 8.79514435189159652391e-14
5 5 1.85772650993197856767e-13
5 6 -1.85271688072182743034e-13
5 7 1.91471209271837524081e-13
5 8 3.77813837744263548595e-14
5 9 -2.94746114748114812266e-14
5 10 4.74128779094883458040e-15
5 11 -1.09640635624946435044e-14
5 12 4.15080288941480860800e-13
5 13 -1.85661072430352878434e-13
5 14 1.81027730241338985264e-13
5 15 2.25118803615518179998e-14
5 16 6.80386248762714910290e-14
5 17 1.48961929141439027494e-13
5 18 3.32630344460358985011e-13
5 19 2.19159820192501275513e-13
5 20 -3.51735519446616546319e-14
5 21 2.74761004828432519429e-14
5 22 -3.92018839744455086701e-16
5 23 -5.69209659830587403194e-15
5 24 5.54169393704900081258e-13
5 25 7.28268361264830977700e-14
5 26 1.00463687868090794613e-13
5 27 2.59013345534400487933e-14
5 28 1.05700707805248057091e-13
5 29 1.75330005415630453533e-13
5 30 -1.19175081819926196069e-13
5 31 6.59452776173143520445e-14
5 32 -4.99245909015103471718e-14
5 33 -2.93544352395664474217e-14
5 34 2.25040759050262148142e-14
5 35 -2.91098566029486444055e-14
5 36 3.73288753521770534561e-14
5 37 -3.13484177771436663800e-13
5 38 1.44852397287043309932e-13
5 39 -4.13023111635930644002e-14
5 40 8.90276584392241511957e-14
5 41 1.58208492974886532880e-13
5 42 -1.35411647205529177206e-13
5 43 2.20028877018262613599e-13
5 44 -1.85323171510308095529e-14
5 45 -4.36029564207715748745e-14
5 46 -7.37286920711826308728e-14
5 47 -1.36311465119565151390e-14
5 48 -2.15629744427687017609e-13
5 49 3.47247714847152858895e-13
5 50 3.80109542195471328363e-14
5 51 1.33673067516657959066e-13
5 52 1.00064651919058264463e-13
5 53 1.80161853761940806042e-13
5 54 -1.07998981432562695987e-13
5 55 -1.61758719543191892349e-13
5 56 -2.82745292810682132005e-14
5 57 -7.07255484316435951759e-14
5 58 -3.16820992419918615207e-15
5 59 3.08824552050665899040e-15
5 60 6.96624764955270610708e-13
5 61 -9.57905536123947239721e-14
5 62 2.93716306893182628611e-13
5 63 1.22455209555520785312e-13
5 64 1.31073610430064331875e-13
5 65 1.65886301117795326866e-13
5 66 1.21533543236756443112e-15
5 67 -1.49120342840972736022e-14
5 68 8.87708071949960373967e-14
5 69 -3.79892824237960466466e-14
5 70 -3.16410490632258938777e-14
5 71 6.73266394032464950391e-15
6 0 1.86641031416008421994e-11
6 1 -4.16457500553082235357e-12
6 2 5.10658109620125549794e-13
6 3 3.56284175132540465604e-12
6 4 -1.88095543289193663562e-12
6 5 -1.85271688072182743034e-13
6 6 2.16717449091588199938e-10
6 7 1.18002561465626556546e-11
6 8 1.93572107878233501939e-12
6 9 1.47836344320483722894e-12
6 10 5.92559982227810424975e-13
6 11 6.60716793027241552024e-13
6 12 1.28998574211105269397e-11
6 13 5.47322941876778838388e-12
6 14 2.22383582596142657008e-12
6 15 -6.02293113810633683374e-13
6 16 -8.70059276961880073225e-13
6 17 -3.06988781710659771773e-13
6 18 -1.75378409411753828338e-11
6 19 -4.88515098369634304182e-12
6 20 1.98146214010737582239e-12
6 21 1.12092340663870640836e-13
6 22 -4.55942598880436244451e-13
6 23 5.35719922124174041967e-13
6 24 1.41210011913085257259e-11
6 25 1.39051981977835169735e-11
6 26 -3.19211652427596407098e-12
6 27 3.25087062530196395666e-12
6 28 -7.09340674605156129282e-13
6 29 -1.07795790419614990494e-12
6 30 1.97353517966258104679e-11
6 31 6.33876946907876628295e-12
6 32 9.24342579247176575596e-13
6 33 -1.72030255377106522709e-12
6 34 2.09549183600769406998e-13
6 35 1.06456523401561319956e-12
6 36 -3.26274451801778896379e-11
6 37 7.35099237830316252845e-12
6 38 -6.39255108002611265042e-12
6 39 -1.96213885557848070702e-12
6 40 -7.64470628805053264619e-13
6 41 -4.57806494276298350516e-13
6 42 2.47835218481696880652e-11
6 43 -6.07155349209914632655e-12
6 44 3.16201174744931141069e-12
6 45 8.67556620965224272077e-13
6 46 -9.09334537426050252935e-13
6 47 3.39937176058114857329e-13
6 48 1.18342069157789865113e-12
6 49 -8.23749586975232745034e-12
6 50 1.48929796158852730049e-12
6 51 -1.67354158827142353337e-12
6 52 4.73049068667659134291e-13
6 53 -6.66266475632509160670e-13
6 54 1.05351012430203462473e-11
6 55 -4.30041972459143316942e-12
6 56 -1.96265065891691723158e-12
6 57 1.18474239908207494347e-14
6 58 1.96804195948408982843e-13
6 59 2.34847061676360880254e-13
6 60 -1.54153266783083391609e-11
6 61 1.63518503528427166828e-11
6 62 2.03162173734716987379e-12
6 63 1.44180467795711116397e-12
6 64 -7.60473321681601284249e-13
6 65 -5.91486206080435010399e-13
6 66 -5.95502750333024297154e-12
6 67 1.25598410294522197891e-11
6 68 2.01681710756200420417e-12
6 69 2.14310448983334745469e-12
6 70 1.30583110852164367977e-12
6 71 8.15370215153849869828e-13
7 0 1.53237488497736426641e-11
7 1 6.59397818958756425809e-12
7 2 9.03469213210485174857e-13
7 3 6.70607479858415604610e-13
7 4 1.01883951925210938905e-12
7 5 1.91471209271837524081e-13
7 6 1.18002561465626556546e-11
7 7 5.17698594335394876774e-11
7 8 -6.49442835671402680130e-13
7 9 2.10193074396773019026e-12
7 10 -1.70637259461520851566e-13
7 11 4.49100144766752856621e-13
7 12 8.18024033746391392366e-12
7 13 1.39997234877643819892e-12
7 14 2.71152388177537698110e-12
7 15 2.25081477746883601085e-13
7 16 3.15988684020563303300e-13
7 17 9.93682957366185424724e-14
7 18 9.85913650294392078753e-12
7 19 7.12242047010438579755e-13
7 20 2.53298421275370532631e-12
7 21 6.69860540253620385469e-13
7 22 4.23935431892255697355e-14
7 23 1.58398318962530184946e-13
7 24 3.60417567245310526370e-12
7 25 9.95568342528055862267e-12
7 26 2.47461876511723934679e-12
7 27 1.69607173410928413494e-12
7 28 1.15091765102029857228e-12
7 29 3.65189975355401646552e-15
7 30 1.44499994992738005872e-11
7 31 2.35599820179483110289e-12
7 32 2.93807513463130891625e-12
7 33 1.21367308381622766279e-12
7 34 4.65804660662039335668e-14
7 35 8.57031404539554413084e-13
7 36 1.08492386823959324918e-11
7 37 -8.49037391793496288822e-12
7 38 -1.32002463082073941869e-12
7 39 1.21716321094905500367e-12
7 40 8.73402019613944255458e-13
7 41 3.52739484081385036747e-13
7 42 -5.47281701699919245864e-12
7 43 -3.06125331529893160467e-12
7 44 -2.80044678946885738493e-13
7 45 1.40087918225743587599e-13
7 46 -3.81568427559780490103e-13
7 47 5.62057848376075768558e-14
7 48 7.99016764982083272743e-13
7 49 -1.27005809053230786001e-12
7 50 1.90697888074307730488e-13
7 51 7.75834251231864355352e-13
7 52 1.42334490577431508338e-12
7 53 1.34684806722183825079e-13
7 54 1.05689254861643772549e-11
7 55 1.48320443639962170269e-12
7 56 -5.81715402693990474821e-13
7 57 1.12649300127839399952e-12
7 58 -1.47209017110756959473e-13
7 59 2.31513997743367356002e-13
7 60 -1.21759554778679296587e-11
7 61 5.05079655410484246477e-12
7 62 3.63068178999356570024e-12
7 63 1.75910900403291866453e-12
7 64 1.79072252974962393327e-12
7 65 -1.67266337180115069543e-13
7 66 -2.49689344041902684075e-11
7 67 2.02271456587917071252e-12
7 68 1.77173157270616521899e-12
7 69 7.34985452160952582789e-13
7 70 -5.73977970464659261257e-13
7 71 7.80403530574271397253e-13
8 0 1.70484577707301209076e-12
8 1 -1.26111950333675964855e-12
8 2 8.35591138976705359076e-14
8 3 5.40101327967162539244e-13
8 4 3.33539149900163808105e-13
8 5 3.77813837744263548595e-14
8 6 1.93572107878233501939e-12
8 7 -6.49442835671402680130e-13
8 8 9.78950567061326156896e-12
8 9 -2.26053841902922028323e-13
8 10 2.68187488219255761860e-13
8 11 -3.81830354564456457248e-14
8 12 -2.29073137628703069205e-12
8 13 -2.77336877347751110022e-12
8 14 3.56892380972844278614e-13
8 15 -2.03274792989896486979e-13
8 16 1.38396753110747128482e-13
8 17 2.30371820945706958356e-13
8 18 -1.82160452915334011481e-12
8 19 2.36550152348688040936e-13
8 20 5.11724741117217877390e-13
8 21 1.25235802873120858117e-13
8 22 2.39958921063378352885e-13
8 23 5.87487974394798354702e-14
8 24 3.12186925219454740054e-13
8 25 4.74990602912636749417e-13
8 26 7.62232822538217388223e-13
8 27 2.28999241842448807338e-13
8 28 1.94732253721222493234e-13
8 29 1.30460728944533506247e-13
8 30 -3.60373488376617702096e-12
8 31 -6.83765269313861335150e-13
8 32 6.53624386132451034654e-13
8 33 8.16213805060938283607e-14
8 34 3.10090530420748000934e-13
8 35 5.38255305671160739193e-14
8 36 2.06245089545112305435e-12
8 37 -2.30966092383321356034e-14
8 38 -9.22881047107055362863e-13
8 39 2.50857912673779731363e-13
8 40 -8.26558613232086493234e-14
8 41 2.23155342983608648653e-13
8 42 2.02987598738273658237e-12
8 43 -2.37381967362655463314e-13
8 44 1.33839178079295386671e-13
8 45 8.07502110043457000468e-13
8 46 1.72516862945297150194e-13
8 47 2.82411286836681919315e-13
8 48 1.98172705041651955938e-12
8 49 -6.59529085606357013141e-14
8 50 6.06739841702835125912e-13
8 51 6.47203877084907748623e-13
8 52 5.47458366743979503985e-14
8 53 2.03033818508005749469e-13
8 54 1.50160267115385462294e-12
8 55 -8.29230307812269493775e-13
8 56 7.34991307016633786861e-13
8 57 -1.28906757631988126584e-13
8 58 1.04376001122319863007e-14
8 59 5.10336754711493898958e-14
8 60 -2.93838904280154010529e-12
8 61 8.68834053359748810912e-13
8 62 -4.58235813597503863066e-13
8 63 9.25529025761982622327e-13
8 64 8.57744258692022225368e-13
8 65 5.41607889665763259605e-13
8 66 -2.57027118277031009197e-12
8 67 2.04907476375735067458e-12
8 68 2.65684620676010716231e-13
8 69 9.41400418564823671367e-13
8 70 -1.79608617284875564902e-13
8 71 8.80802894463818723046e-15
9 0 2.86285169102031653200e-12
9 1 -6.88936783695881033928e-14
9 2 -1.74621419788678844055e-13
9 3 -6.75704663412269602587e-14
9 4 -7.32851733885695070384e-14
9 5 -2.94746114748114812266e-14
9 6 1.47836344320483722894e-12
9 7 2.10193074396773019026e-12
9 8 -2.26053841902922028323e-13
9 9 1.85123607128953702181e-12
9 10 3.17675749381914996016e-14
9 11 5.70076493068610122679e-14
9 12 9.75679206043689406806e-13
9 13 3.33966820745841385932e-13
9 14 2.06855834705497714156e-13
9 15 -3.13577211696942344090e-14
9 16 -3.59341062954419367820e-14
9 17 -1.01828928975194367032e-13
9 18 -8.37238522933924803097e-13
9 19 2.35967127475345010465e-13
9 20 -8.45036135231482104464e-14
9 21 6.07897310743627589966e-15
9 22 5.93192329998210981442e-14
9 23 -8.29389740187658867506e-15
9 24 8.88777863274475569373e-13
9 25 1.50285806221706062217e-12
9 26 2.70969516052911303420e-13
9 27 -4.83934413714615445608e-14
9 28 -1.85426243309519837302e-13
9 29 -1.13755816660256517093e-13
9 30 6.90711007563506941216e-13
9 31 -1.17332042662970552080e-14
9 32 2.13359346381451825978e-13
9 33 1.17825915505098952206e-13
9 34 9.54312608456304319606e-14
9 35 8.38037001680084746281e-14
9 36 3.11618644001155150626e-13
9 37 4.75498119476292313339e-13
9 38 1.79891950001155820001e-13
9 39 -3.86191679274279982336e-14
9 40 -1.78994327642098912532e-13
9 41 -2.18833103579873718943e-13
9 42 -2.10325015894423291325e-12
9 43 -8.76892888850854767710e-13
9 44 2.15242455778106565911e-13
9 45 -3.18353884564719113817e-14
9 46 2.67917703933755486552e-14
9 47 8.04803992065716709769e-14
9 48 -4.32075595118377355341e-14
9 49 7.45107078607496584152e-13
9 50 -1.32525417801297117054e-13
9 51 9.88816134264072864784e-14
9 52 -1.30104450283657155355e-13
9 53 -1.84637746227374878918e-13
9 54 -4.17420915863177707012e-13
9 55 -4.04317830528912215656e-13
9 56 -8.98993888603611565249e-15
9 57 2.01365934284262446873e-13
9 58 1.47220226711296592113e-13
9 59 1.04551915745686922598e-13
9 60 4.05613760955465001238e-13
9 61 7.14709508892516424117e-13
9 62 -1.36436689849890018538e-13
9 63 6.48358746848663213074e-14
9 64 -1.95180015368538710831e-13
9 65 -1.95795269475352279904e-13
9 66 9.37902850450969213267e-14
9 67 1.91721548123130220439e-13
9 68 4.08767710291082711694e-13
9 69 3.12708223206548483766e-14
9 70 -9.00883729500478827208e-14
9 71 7.09912274893076456861e-14
10 0 3.27632151619405642316e-13
10 1 -4.48021128421971106236e-13
10 2 1.89072196720346838240e-13
10 3 8.36384749282874483908e-15
10 4 -4.88637326377518249470e-14
10 5 4.74128779094883458040e-15
10 6 5.92559982227810424975e-13
10 7 -1.70637259461520851566e-13
10 8 2.68187488219255761860e-13
10 9 3.17675749381914996016e-14
10 10 4.62377339365053954592e-13
10 11 3.41135285262204031628e-14
10 12 1.18998672004788534246e-12
10 13 2.11241788507195276867e-13
10 14 2.28485006545237304116e-13
10 15 8.90948401467625747638e-14
10 16 3.46405236170220011945e-14
10 17 -9.32563929916229040098e-15
10 18 -7.09553312026422170483e-13
10 19 -3.84733256658459079416e-13
10 20 1.93155030874523960236e-13
10 21 -4.67381285604905144143e-14
10 22 8.95415790372648575303e-14
10 23 4.44790575697836511983e-14
10 24 1.59114535130316134176e-12
10 25 -1.98863066715077736171e-13
10 26 2.92575753449554161768e-13
10 27 1.28198679770913944302e-13
10 28 2.97116785375756201195e-14
10 29 -1.62929146423615386152e-14
10 30 -5.31402967344029273374e-13
10 31 -4.19172795240573978207e-13
10 32 3.84959263115913146555e-13
10 33 -1.11445936666249839329e-13
10 34 9.60570805447761378394e-14
10 35 2.39307224613934861351e-14
10 36 -1.69141936573442978884e-12
10 37 -6.66674504344755462491e-13
10 38 9.54906265086321731425e-14
10 39 6.77805933566014071584e-14
10 40 4.20847083926760593111e-15
10 41 -4.42638406223207957672e-14
10 42 2.90764211801775727447e-13
10 43 -7.83745722856543119016e-13
10 44 9.41060501815716290355e-14
10 45 1.20321759028401719646e-14
10 46 -3.45357620577466280498e-14
10 47 1.30702290204381613145e-14
10 48 -9.78946533290269658382e-13
10 49 -8.36090478407622077027e-15
10 50 -1.02634475941643783376e-13
10 51 5.95667062928916140407e-14
10 52 6.54374083619835272070e-14
10 53 -3.93628621306913352423e-14
10 54 3.83487795736934535350e-13
10 55 -5.88850621261568952153e-13
10 56 6.85565610016359406243e-14
10 57 -1.45702104041438781315e-14
10 58 1.16759198211944662096e-14
10 59 2.48307436717415810264e-14
10 60 1.56623036600192373905e-12
10 61 6.03152717013583270015e-13
10 62 -8.18279472399504726111e-14
10 63 1.89701730705051255873e-14
10 64 6.09035515574529597343e-14
10 65 -4.24538212899120228995e-14
10 66 -1.08730982879882336705e-12
10 67 5.96077353331756184554e-13
10 68 2.92965424348562826809e-15
10 69 4.05317905982516236652e-14
10 70 1.36665654598100504544e-13
10 71 3.09640945388091602177e-14
11 0 7.01739065524160566854e-13
11 1 4.29885907531701877956e-13
11 2 6.33175885444873284975e-14
11 3 1.54212610937076235441e-13
11 4 3.39162751604862765963e-14
11 5 -1.09640635624946435044e-14
11 6 6.60716793027241552024e-13
11 7 4.49100144766752856621e-13
11 8 -3.81830354564456457248e-14
11 9 5.70076493068610122679e-14
11 10 3.41135285262204031628e-14
11 11 1.50389833526556123827e-13
11 12 8.98309186018068038714e-13
11 13 1.35296359784064988240e-14
11 14 2.92559529854651420193e-13
11 15 1.98647350081308513704e-13
11 16 4.36974282536556509362e-14
11 17 -1.10718842947348539684e-14
11 18 -8.06834808984836571243e-13
11 19 -3.45936548742430424065e-13
11 20 3.80329941063372135177e-14
11 21 5.24519311734047151013e-14
11 22 6.52385473985689537580e-14
11 23 8.91344574285271983687e-14
11 24 -1.91773789731304148593e-14
11 25 5.45392542965492108266e-13
11 26 2.53157056382105975051e-13
11 27 1.75024101216728851098e-13
11 28 6.05761629864983447147e-14
11 29 -2.15691201472909180321e-14
11 30 1.80792086376726894880e-13
11 31 -4.71000589021532508613e-14
11 32 6.17600863527646280886e-14
11 33 7.85733625038699468940e-14
11 34 3.14700805382287535333e-14
11 35 1.06415341132818392058e-13
11 36 6.80976025274429608062e-13
11 37 2.68273158425832343403e-13
11 38 2.36921672590011528779e-13
11 39 2.47667530012351236102e-13
11 40 6.02456652082586099725e-14
11 41 -1.32759879411673210409e-14
11 42 -3.00053472405173551431e-13
11 43 -5.41754684201642620346e-13
11 44 1.78415260867136461573e-13
11 45 4.79662155739051906949e-14
11 46 1.10756047099265360391e-14
11 47 8.47645243391991352680e-14
11 48 6.32997000692912410867e-13
11 49 4.64331553514599634509e-13
11 50 2.05795508541318743710e-13
11 51 2.68723052988174547820e-13
11 52 9.03017524677673209638e-14
11 53 -3.04673094918561504167e-14
11 54 3.52598766834329499372e-13
11 55 2.63592472087738245741e-13
11 56 6.79594777961069848873e-14
11 57 8.69763953482242294094e-14
11 58 5.13317312579712719713e-14
11 59 1.04719576580474166708e-13
11 60 8.70342731289152912751e-13
11 61 9.01682021975890899104e-13
11 62 3.77695189622164117561e-13
11 63 1.30797042121195967847e-13
11 64 1.70880734260857741315e-14
11 65 -2.44056343892946815709e-14
11 66 8.15688321773717299163e-13
11 67 1.17237143100047307197e-13
11 68 2.24178117200417637544e-13
11 69 9.82291021549225494830e-14
11 70 1.24866841869389779339e-13
11 71 9.60960761052686931748e-14
12 0 4.27794057206181320026e-11
12 1 4.08206560860941746667e-12
12 2 1.02673122775753176845e-11
12 3 3.58806566258328311074e-12
12 4 1.03914254583985890015e-12
12 5 4.15080288941480860800e-13
12 6 1.28998574211105269397e-11
12 7 8.18024033746391392366e-12
12 8 -2.29073137628703069205e-12
12 9 9.75679206043689406806e-13
12 10 1.18998672004788534246e-12
12 11 8.98309186018068038714e-13
12 12 1.35865582143879990312e-10
12 13 1.02612935468979036930e-11
12 14 1.02263350233442523785e-11
12 15 3.73182433508878530213e-12
12 16 2.81151741474717814446e-12
12 17 8.64837194506583568616e-14
12 18 -2.64374840757668356882e-11
12 19 -2.90690034819122930035e-12
12 20 1.97709887568075942922e-12
12 21 3.87496902050169917455e-12
12 22 1.93426917837309059696e-12
12 23 1.13391602965468122462e-12
12 24 3.06010445635962514419e-11
12 25 1.44274278066627447426e-11
12 26 5.57304230319402138304e-12
12 27 4.55765306373503500179e-12
12 28 2.94925879522907144154e-12
12 29 2.19599862453129863090e-13
12 30 8.75454517097556430396e-13
12 31 4.68176880408289995674e-12
12 32 3.82054768911941465221e-12
12 33 2.91216080246839584582e-12
12 34 1.28473913668115777940e-12
12 35 1.45387985774610293264e-12
12 36 1.98115478323897422898e-11
12 37 1.62340493693236450269e-11
12 38 1.04772079514266421709e-11
12 39 6.05942226120462156679e-12
12 40 2.91361053295123571422e-12
12 41 -5.78111116427251457065e-14
12 42 8.78208777062492230921e-12
12 43 9.20697671987064831715e-12
12 44 5.26056822164882865929e-12
12 45 3.36479475925431348507e-12
12 46 1.42975997849244554913e-12
12 47 1.11300218606027361894e-12
12 48 3.46385241588805065327e-11
12 49 1.47191505478360384225e-11
12 50 9.67191712275596219948e-12
12 51 6.80501433394447720798e-12
12 52 3.32666826234983905936e-12
12 53 4.04712537363977862527e-13
12 54 1.40362011342920697484e-11
12 55 -2.71466165635073065946e-12
12 56 5.14938833640748018571e-12
12 57 2.87533496991848093529e-12
12 58 5.66987218304384718084e-13
12 59 1.60062862638266776554e-12
12 60 5.42511679388872394166e-11
12 61 1.65127390049046357757e-11
12 62 1.23558739556428946668e-11
12 63 7.32609225073497100092e-12
12 64 4.62416655251052920994e-12
12 65 6.04426622234500700555e-14
12 66 -7.89731074389002008557e-14
12 67 -1.55593732410083710744e-12
12 68 5.35496145810981611445e-12
12 69 3.95581091635487653311e-12
12 70 2.31103904753928517317e-12
12 71 1.69153382037864344683e-12
13 0 1.42706787118654797676e-11
13 1 5.86026858201386112618e-12
13 2 1.08513686446212609601e-12
13 3 1.05207584713079411557e-12
13 4 6.49535524320456706314e-13
13 5 -1.85661072430352878434e-13
13 6 5.47322941876778838388e-12
13 7 1.39997234877643819892e-12
13 8 -2.77336877347751110022e-12
13 9 3.33966820745841385932e-13
13 10 2.11241788507195276867e-13
13 11 1.35296359784064988240e-14
13 12 1.02612935468979036930e-11
13 13 2.54939732793866592898e-11
13 14 3.07256958211506094441e-12
13 15 1.32349966701026062475e-12
13 16 3.74962717820438524092e-13
13 17 -1.86819838544838027183e-13
13 18 -6.25233258740077604635e-13
13 19 -2.34380745495452674683e-12
13 20 1.43861698011412113373e-12
13 21 5.02937775999922827626e-13
13 22 6.50861614041438891261e-13
13 23 2.50071218646934588629e-13
13 24 4.30038393951221594600e-12
13 25 4.20659064537671764023e-12
13 26 2.24509521296976372452e-12
13 27 5.21859016397630814849e-13
13 28 2.09809700973533844041e-13
13 29 -2.45776314924873433376e-13
13 30 -3.30100929267582689489e-12
13 31 7.31109099087625224085e-13
13 32 5.36997226962903579492e-13
13 33 5.90717301824647832574e-13
13 34 5.91795948982497717238e-13
13 35 -2.64272446998662965639e-15
13 36 1.77658113168832952519e-11
13 37 6.22238100646204254312e-12
13 38 4.74022436089172931970e-12
13 39 8.49412684918376526858e-13
13 40 -3.69219252461226624268e-13
13 41 -3.38828039020225345568e-13
13 42 -1.31748300851193794369e-14
13 43 4.43809904832089292619e-12
13 44 1.02580444935697660575e-12
13 45 5.85930843464245742697e-13
13 46 1.14091803878829950055e-12
13 47 4.78533553836777015221e-13
13 48 2.66740955744174409664e-12
13 49 4.31852372674299979702e-12
13 50 2.63166985437620160334e-12
13 51 1.67166664445940589168e-12
13 52 1.14634102273958688180e-13
13 53 -9.05290198828136459479e-14
13 54 -1.71181586727154022500e-13
13 55 -2.97516787497013894566e-14
13 56 3.38908900860263382035e-13
13 57 8.33774496178253674754e-13
13 58 9.52039582169072392630e-13
13 59 2.19104012535344390918e-13
13 60 1.13579995325017797337e-11
13 61 1.05119040945162222997e-11
13 62 5.90702687867167292222e-12
13 63 7.20972689212422743811e-13
13 64 -6.37909051707368651046e-13
13 65 -8.44685603744740506733e-14
13 66 -6.94845836061930140295e-12
13 67 2.94372037250370554568e-12
13 68 2.72089693751793281241e-13
13 69 1.36678423320585379321e-12
13 70 9.54791440715705460899e-13
13 71 -1.90288895534113680269e-13
14 0 8.19177227718562851623e-12
14 1 3.23704888628501909128e-12
14 2 3.02491512018395374920e-12
14 3 1.23571367197994752199e-12
14 4 2.71024565822820668054e-13
14 5 1.81027730241338985264e-13
14 6 2.22383582596142657008e-12
14 7 2.71152388177537698110e-12
14 8 3.56892380972844278614e-13
14 9 2.06855834705497714156e-13
14 10 2.28485006545237304116e-13
14 11 2.92559529854651420193e-13
14 12 1.02263350233442523785e-11
14 13 3.07256958211506094441e-12
14 14 6.40800566649893418734e-12
14 15 9.84447201705438931161e-13
14 16 5.28921160978507282678e-13
14 17 2.47244713372627592369e-13
14 18 -1.38463747908724238750e-12
14 19 8.33565550626183405169e-13
14 20 6.77975512759347314231e-13
14 21 8.72046392921159718353e-13
14 22 4.06008893646781320658e-13
14 23 3.53359678115717075471e-13
14 24 2.80951389520503274735e-12
14 25 3.60222161081158916006e-12
14 26 3.07606177368644560451e-12
14 27 1.02671102301744149824e-12
14 28 5.83804460481821020235e-13
14 29 3.79010493903197797418e-13
14 30 -1.80391114548286259235e-12
14 31 2.30058797827341807169e-13
14 32 7.35277825878178367025e-13
14 33 4.91696783207263087676e-13
14 34 5.07935327932703311233e-13
14 35 2.72821849676447778696e-13
14 36 9.07998896773741256486e-12
14 37 3.78936747281721798233e-12
14 38 2.32714237845455975942e-12
14 39 1.77403952327267311464e-12
14 40 6.40783049826297186345e-13
14 41 3.10270325597299411436e-13
14 42 -2.14005373346605511743e-12
14 43 -7.94120800467884747574e-13
14 44 3.64686028712946098817e-13
14 45 5.04510866388127159736e-13
14 46 2.94893769054457166339e-13
14 47 3.77999443381385152400e-13
14 48 3.60262554420934496637e-12
14 49 4.11940349639262172518e-12
14 50 2.36643173398137909426e-12
14 51 1.82803329474454203013e-12
14 52 7.60701746766176856318e-13
14 53 4.19239940622396385304e-13
14 54 -1.87393088579615857200e-12
14 55 -9.89417980790234481342e-13
14 56 3.25800758558180318668e-13
14 57 5.30300334594591374013e-13
14 58 4.07871874906139668220e-13
14 59 3.63945717882175286022e-13
14 60 7.43116401370278029350e-12
14 61 6.26461729475688264275e-12
14 62 4.17119042999071260222e-12
14 63 1.76981355476863437262e-12
14 64 6.02882887380727263049e-13
14 65 4.97083495917938336662e-13
14 66 6.76887073007554432149e-12
14 67 1.63769454461853950154e-12
14 68 1.54348408879409189740e-12
14 69 7.64138077840581958336e-13
14 70 5.45384660758333466090e-13
14 71 2.61011452741432650572e-13
15 0 -2.37837482388648081530e-14
15 1 1.12802032033313953657e-12
15 2 6.27877019140284090670e-13
15 3 9.96106250940199959295e-13
15 4 3.20608111798967869008e-13
15 5 2.25118803615518179998e-14
15 6 -6.02293113810633683374e-13
15 7 2.25081477746883601085e-13
15 8 -2.03274792989896486979e-13
15 9 -3.13577211696942344090e-14
15 10 8.90948401467625747638e-14
15 11 1.98647350081308513704e-13
15 12 3.73182433508878530213e-12
15 13 1.32349966701026062475e-12
15 14 9.84447201705438931161e-13
15 15 1.86386461986432430304e-12
15 16 4.42550007161421688857e-13
15 17 4.80658845606591216336e-14
15 18 -2.56446938762171179859e-12
15 19 -8.44290574573776669593e-13
15 20 7.12922903452659110035e-14
15 21 1.61390766134400398689e-13
15 22 2.56226697105920383954e-13
15 23 2.01751645599959514612e-13
15 24 7.03209754407900027519e-13
15 25 5.56179955486468506097e-13
15 26 1.28132346404013579821e-12
15 27 8.94582289803559993115e-13
15 28 5.71581693080702985729e-13
15 29 1.15988986503365617490e-13
15 30 -4.46904764788444255070e-13
15 31 -3.00748276485924775215e-13
15 32 1.90558889740048327705e-13
15 33 6.33687751450707366644e-14
15 34 1.75951336801784198035e-13
15 35 1.91331097814879761078e-13
15 36 4.74461213428541128625e-12
15 37 1.59401189582652471828e-12
15 38 1.00406852157473266708e-12
15 39 1.19155042210955341189e-12
15 40 3.46924991929635838714e-13
15 41 7.14863758754657878273e-14
15 42 -1.85207617868379527467e-12
15 43 -5.91090432687655156963e-13
15 44 -3.13677391626280563939e-13
15 45 4.08113216015205392532e-14
15 46 1.80829028594777162596e-13
15 47 2.39577425973715731652e-13
15 48 -5.98411738726120032619e-13
15 49 1.73978859607222111360e-12
15 50 1.53890698360809889111e-12
15 51 1.24983385903244165102e-12
15 52 4.30279266621237458100e-13
15 53 1.53971838474812989839e-13
15 54 2.07006768385720772858e-14
15 55 1.33131024040938474736e-13
15 56 3.15801820847033631694e-13
15 57 1.45040228485564652799e-13
15 58 2.68788010691263590449e-13
15 59 1.85326141198337287666e-13
15 60 5.66448066660118095607e-12
15 61 3.02541004765194903670e-12
15 62 2.20371402059223240537e-12
15 63 1.06582102468411432727e-12
15 64 4.81387019674687180057e-13
15 65 2.09082634603593219962e-13
15 66 1.13770825993583704907e-12
15 67 -3.40598207204060906861e-13
15 68 4.05622709452718517065e-13
15 69 3.18531295412041823741e-13
15 70 3.15209997849906744686e-13
15 71 1.84539058286057922565e-13
16 0 5.19705290159557042510e-13
16 1 1.06437819128076946316e-12
16 2 6.52149112106717518579e-13
16 3 2.78072210740874775565e-13
16 4 3.99322280827801353813e-13
16 5 6.80386248762714910290e-14
16 6 -8.70059276961880073225e-13
16 7 3.15988684020563303300e-13
16 8 1.38396753110747128482e-13
16 9 -3.59341062954419367820e-14
16 10 3.46405236170220011945e-14
16 11 4.36974282536556509362e-14
16 12 2.81151741474717814446e-12
16 13 3.74962717820438524092e-13
16 14 5.28921160978507282678e-13
16 15 4.42550007161421688857e-13
16 16 5.90481732381880764008e-13
16 17 1.28263063871802433335e-13
16 18 -8.59338546330824432133e-13
16 19 2.98674630995099605306e-13
16 20 -1.77023331335002215152e-13
16 21 1.71225086822219404080e-13
16 22 1.05434743358838017058e-13
16 23 6.58109786403332651229e-14
16 24 1.02126741848341042580e-12
16 25 2.74983044554399466477e-13
16 26 7.78892839946329660010e-13
16 27 4.48644318612878469570e-13
16 28 5.36955939644231521892e-13
16 29 1.59305191804317902283e-13
16 30 -7.72613248371658951399e-13
16 31 3.65713967326258115697e-13
16 32 1.16682250990228695266e-13
16 33 1.05626886423111225546e-14
16 34 2.17241850238547043278e-14
16 35 7.33197326315669454214e-14
16 36 1.73776746143108930831e-12
16 37 3.21848789423239598843e-13
16 38 6.89282513398685291124e-13
16 39 4.40604001425677438608e-13
16 40 4.49986117295267703709e-13
16 41 2.42307472470534103467e-13
16 42 -2.61278602412457234626e-13
16 43 2.90754537754379083531e-13
16 44 -9.79131824677934858128e-15
16 45 6.89438791733128889928e-14
16 46 -8.29277071732913304536e-15
16 47 4.85047727721791925476e-14
16 48 8.08095884782240853958e-13
16 49 1.14060714184318318208e-12
16 50 5.07558587888157029438e-13
16 51 5.12923838019649152089e-13
16 52 4.82735101596914096582e-13
16 53 2.68819003729396235578e-13
16 54 -1.19897642832795678506e-12
16 55 4.65470180219441542767e-13
16 56 4.29598568783878396589e-13
16 57 3.88651107176844842276e-14
16 58 1.97750143462497823226e-14
16 59 7.64891521422399252488e-14
16 60 3.68965178319081911513e-12
16 61 3.17179030694550756855e-13
16 62 5.39874490154571690518e-13
16 63 5.70341697618191832753e-13
16 64 5.28705743352325895343e-13
16 65 2.75852743877082739805e-13
16 66 -3.37482979680065618659e-13
16 67 1.41678766257538943280e-13
16 68 3.38971933232075272598e-13
16 69 1.89963219775707060009e-13
16 70 1.51525204847388052501e-14
16 71 6.06002543427864872393e-14
17 0 1.24825523990990584762e-13
17 1 6.92308501806441034289e-13
17 2 -4.07166416321860812824e-14
17 3 1.65356968316336130861e-13
17 4 1.25449275375029392928e-13
17 5 1.48961929141439027494e-13
17 6 -3.06988781710659771773e-13
17 7 9.93682957366185424724e-14
17 8 2.30371820945706958356e-13
17 9 -1.01828928975194367032e-13
17 10 -9.32563929916229040098e-15
17 11 -1.10718842947348539684e-14
17 12 8.64837194506583568616e-14
17 13 -1.86819838544838027183e-13
17 14 2.47244713372627592369e-13
17 15 4.80658845606591216336e-14
17 16 1.28263063871802433335e-13
17 17 2.55077290648694817499e-13
17 18 3.03813478977950573704e-13
17 19 1.94620643660548828659e-13
17 20 9.08911033907626422231e-15
17 21 1.61491022541462608528e-14
17 22 6.21092257294034520114e-16
17 23 4.17918127625082117152e-16
17 24 8.24814775667879102809e-13
17 25 1.63524410714947536500e-13
17 26 3.82282084373958203215e-13
17 27 9.11032473735042577012e-14
17 28 1.73567003066209741683e-13
17 29 2.33506831707584026351e-13
17 30 -2.48631440165026990259e-13
17 31 -3.35567134539553117966e-13
17 32 -1.11703441883424122005e-13
17 33 -6.58646247041814961662e-15
17 34 4.54509220742809250889e-14
17 35 -1.80539967162836329938e-15
17 36 7.31853367944827099715e-13
17 37 -3.09832216725980293475e-13
17 38 1.64255805174248661179e-13
17 39 3.49599890398554227995e-14
17 40 1.81854263093308536575e-13
17 41 3.12913062063393006815e-13
17 42 2.75187680766973865132e-13
17 43 -1.80068583052373541307e-13
17 44 1.88611173943238915089e-13
17 45 5.93767338482913095856e-14
17 46 -9.96533432294570894516e-15
17 47 -4.12906508579317893016e-14
17 48 -1.81168210198103477264e-13
17 49 5.49417068093550414741e-13
17 50 8.64795286659871583943e-14
17 51 2.16649838614063472221e-13
17 52 2.04310622799739603988e-13
17 53 3.33567576176616130447e-13
17 54 7.09023869431385262337e-14
17 55 -1.01967501859195679061e-14
17 56 -6.62763293765556794696e-14
17 57 -4.31680056542296117761e-14
17 58 -9.17254785291171904414e-16
17 59 -2.19781837319349640042e-14
17 60 1.64324147669887914955e-12
17 61 -1.79179890811723388732e-13
17 62 4.09620581040373235297e-13
17 63 2.51343202957227333162e-13
17 64 2.74043405332210757142e-13
17 65 3.13458883435153108151e-13
17 66 4.79545625599243694500e-13
17 67 6.62236568571403432701e-14
17 68 9.64774148362429658093e-14
17 69 -2.38408586904929253297e-14
17 70 -3.38946368000961458380e-14
17 71 -1.81810772010014239191e-14
18 0 -2.71318269142575303493e-12
18 1 3.43579342991157775007e-12
18 2 2.38917195679497563306e-12
18 3 1.48022336430351914596e-12
18 4 2.14986308741870679055e-13
18 5 3.32630344460358985011e-13
18 6 -1.75378409411753828338e-11
18 7 9.85913650294392078753e-12
18 8 -1.82160452915334011481e-12
18 9 -8.37238522933924803097e-13
18 10 -7.09553312026422170483e-13
18 11 -8.06834808984836571243e-13
18 12 -2.64374840757668356882e-11
18 13 -6.25233258740077604635e-13
18 14 -1.38463747908724238750e-12
18 15 -2.56446938762171179859e-12
18 16 -8.59338546330824432133e-13
18 17 3.03813478977950573704e-13
18 18 1.26366984749650152606e-10
18 19 -9.55731924534751525753e-12
18 20 -1.40937652888126008723e-13
18 21 -9.44935944140161557937e-13
18 22 -2.05565024042607514716e-13
18 23 -7.31513304000029121937e-13
18 24 -8.18386223003039418378e-12
18 25 -9.70224507402422148625e-12
18 26 -2.27564530209606599380e-12
18 27 -2.22727904668168867053e-12
18 28 -3.73390226330766357954e-13
18 29 2.26330426012071861387e-13
18 30 1.44387690018953657359e-11
18 31 4.21831989299220550481e-12
18 32 -1.50545861297999289219e-12
18 33 -2.12507484513826647182e-12
18 34 -6.30593978052706329174e-13
18 35 -6.07273210173740252004e-13
18 36 -2.18169127301090900798e-11
18 37 -5.89085980776933720993e-12
18 38 1.24845987995392980117e-12
18 39 -1.82456960850242385896e-12
18 40 -7.12655573762662188561e-13
18 41 7.17215452143254296265e-13
18 42 -2.73817899000966655632e-12
18 43 -1.65339256294408688713e-12
18 44 2.26320630797774870999e-13
18 45 -8.51159057196205602551e-13
18 46 1.99319068462454869108e-13
18 47 -1.40803526756912538013e-12
18 48 -6.06257295065893939855e-13
18 49 -2.48983500047640894109e-12
18 50 -1.73507364691818967467e-12
18 51 -2.53142456448442278867e-12
18 52 -1.10866006225760162739e-12
18 53 5.05066890410064721214e-13
18 54 -3.49781033969933573149e-12
18 55 1.18430614816684076560e-12
18 56 -6.94624304613037905787e-12
18 57 -9.56346347366586077833e-13
18 58 -7.15613435272541937001e-13
18 59 -1.20152553352239002340e-12
18 60 -4.27332123729403780159e-12
18 61 -1.90707062025180531554e-11
18 62 -1.27214615717578069220e-12
18 63 -1.18117902438116597287e-12
18 64 -5.94892926403909550039e-13
18 65 6.13328759379327313320e-13
18 66 -1.29045233592159204540e-11
18 67 2.37127392875668487394e-12
18 68 -3.56971702220045342187e-12
18 69 -1.96590320746214631663e-12
18 70 -7.62731009945731095064e-13
18 71 -7.35088703315663828184e-13
19 0 -4.73094496417639790516e-12
19 1 -2.46911363983499641917e-13
19 2 -1.84372287960837565072e-12
19 3 -1.75657398041124747447e-12
19 4 2.00880194115963235867e-13
19 5 2.19159820192501275513e-13
19 6 -4.88515098369634304182e-12
19 7 7.12242047010438579755e-13
19 8 2.36550152348688040936e-13
19 9 2.35967127475345010465e-13
19 10 -3.84733256658459079416e-13
19 11 -3.45936548742430424065e-13
19 12 -2.90690034819122930035e-12
19 13 -2.34380745495452674683e-12
19 14 8.33565550626183405169e-13
19 15 -8.44290574573776669593e-13
19 16 2.98674630995099605306e-13
19 17 1.94620643660548828659e-13
19 18 -9.55731924534751525753e-12
19 19 2.10960556782459330660e-11
19 20 -3.55317163438040103832e-13
19 21 5.16402245765594778654e-13
19 22 -2.70521523158910894435e-13
19 23 -1.09915424560346471210e-13
19 24 8.04458542267894608474e-12
19 25 1.98733930513721195085e-12
19 26 -7.41999992179094114636e-13
19 27 -3.09691333371363677291e-13
19 28 5.79106114027724559269e-13
19 29 2.67673041656436969229e-13
19 30 -1.42821953768594870993e-12
19 31 1.35629080480923992255e-12
19 32 2.78184896004678093222e-13
19 33 2.59473946084389172049e-13
19 34 -3.29885884077015018267e-13
19 35 -1.16264367131705342998e-13
19 36 6.58525862902941301680e-12
19 37 -1.64455121706170699402e-12
19 38 1.33507921085636945603e-12
19 39 1.73801816291946771049e-13
19 40 3.46793039418835329049e-13
19 41 1.23009843997487863711e-13
19 42 4.83730980262962089940e-12
19 43 3.28796077760394649408e-12
19 44 -2.33306306962822721968e-13
19 45 7.53051655627488381530e-13
19 46 -3.07623524289131395643e-14
19 47 1.63984510635524401821e-13
19 48 -2.30399700884578845119e-12
19 49 -1.79122139705595445669e-12
19 50 -7.14557630164285644430e-13
19 51 -4.85382726516285063747e-14
19 52 2.76342439004707021428e-13
19 53 2.60628360332693782741e-13
19 54 1.29370863592130961348e-12
19 55 2.83819899506184442151e-12
19 56 3.09797942139055232633e-13
19 57 -6.19876759785182454939e-13
19 58 -1.19839001928938311798e-13
19 59 2.36533670165165421785e-13
19 60 1.23735721825988650077e-12
19 61 -9.98858654075237437824e-13
19 62 -3.28688334961092515897e-12
19 63 -6.83776807242914421786e-13
19 64 1.85011695786859359670e-13
19 65 4.74397125494144575782e-14
19 66 5.58087501784503179255e-12
19 67 -3.46357832908004566473e-12
19 68 1.25867639172873871746e-12
19 69 -1.56550420627948703843e-13
19 70 -5.59206144883497743179e-13
19 71 -2.29994043347507691109e-13
20 0 3.17912636110080655137e-12
20 1 7.95065505011391034438e-13
20 2 1.45641950281326290426e-13
20 3 4.67237691385630959618e-13
20 4 6.40351575442186216919e-14
20 5 -3.51735519446616546319e-14
20 6 1.98146214010737582239e-12
20 7 2.53298421275370532631e-12
20 8 5.11724741117217877390e-13
20 9 -8.45036135231482104464e-14
20 10 1.93155030874523960236e-13
20 11 3.80329941063372135177e-14
20 12 1.97709887568075942922e-12
20 13 1.43861698011412113373e-12
20 14 6.77975512759347314231e-13
20 15 7.12922903452659110035e-14
20 16 -1.77023331335002215152e-13
20 17 9.08911033907626422231e-15
20 18 -1.40937652888126008723e-13
20 19 -3.55317163438040103832e-13
20 20 5.09421257414638578888e-12
20 21 2.14917466979348816732e-15
20 22 1.79709476251665679637e-13
20 23 1.60532816777408787016e-13
20 24 1.49555735196565350157e-14
20 25 3.82028054255369414429e-12
20 26 1.13039610252706633679e-12
20 27 3.24120444544100193641e-13
20 28 -4.44185948272730693199e-14
20 29 -9.87758938730290009401e-15
20 30 -5.54794721102280629102e-13
20 31 9.53785764603214644310e-13
20 32 1.15113683758160620641e-12
20 33 5.34622496774519795545e-13
20 34 1.44243700269149990240e-13
20 35 1.15940336338988448732e-13
20 36 6.71124193089383057982e-12
20 37 4.88694316319806246825e-13
20 38 5.87151340872837269895e-13
20 39 6.20693608014331934470e-13
20 40 -8.18760130320822208807e-14
20 41 2.94513486882068168592e-14
20 42 2.98460543604346290975e-12
20 43 -2.43504579495421139831e-12
20 44 4.74561444563234637000e-13
20 45 6.98881932850464380917e-13
20 46 1.71421300755147472912e-13
20 47 9.56702086735036022808e-15
20 48 6.63494471207361736696e-13
20 49 1.13683547724470024108e-12
20 50 9.00601325131379926439e-13
20 51 5.09026264336868414959e-13
20 52 -4.62531980686114015072e-14
20 53 -2.98328246158381688874e-14
20 54 4.38703855696818424872e-12
20 55 -1.58886510742264956249e-12
20 56 3.16742704445257267370e-13
20 57 2.60925249320536522061e-13
20 58 1.42696597145043942738e-13
20 59 1.62396656250867527960e-13
20 60 2.21021196799175634466e-12
20 61 4.65713339904028339642e-12
20 62 1.20943876266993456008e-12
20 63 8.52174058686158896320e-13
20 64 -3.03124482331825757680e-13
20 65 2.06988557026300708976e-13
20 66 -2.34526333787791769123e-12
20 67 -8.36540502621364213261e-13
20 68 -9.82555580886115129703e-13
20 69 4.57022914727036347162e-13
20 70 -5.25101936877695840811e-14
20 71 2.12832141324737633356e-13
21 0 1.80854738375416905023e-12
21 1 1.28829966938569605971e-12
21 2 1.02508154691143481655e-13
21 3 1.46183883386500851091e-13
21 4 8.18193153253569229821e-14
21 5 2.74761004828432519429e-14
21 6 1.12092340663870640836e-13
21 7 6.69860540253620385469e-13
21 8 1.25235802873120858117e-13
21 9 6.07897310743627589966e-15
21 10 -4.67381285604905144143e-14
21 11 5.24519311734047151013e-14
21 12 3.87496902050169917455e-12
21 13 5.02937775999922827626e-13
21 14 8.72046392921159718353e-13
21 15 1.61390766134400398689e-13
21 16 1.71225086822219404080e-13
21 17 1.61491022541462608528e-14
21 18 -9.44935944140161557937e-13
21 19 5.16402245765594778654e-13
21 20 2.14917466979348816732e-15
21 21 1.01242762584374926726e-12
21 22 1.12182457636464856196e-13
21 23 7.06010026386902695606e-14
21 24 7.35981385357267916654e-14
21 25 4.78528142699716619384e-13
21 26 4.51790100442797944302e-13
21 27 9.83512207451198427649e-14
21 28 2.71628055928364433674e-13
21 29 -1.43658133309340239507e-15
21 30 -8.95783922401069287957e-13
21 31 -1.10113996513796729540e-13
21 32 2.50014764925943946885e-14
21 33 2.77707342231330894721e-13
21 34 9.87079445304984898022e-14
21 35 8.86351334633720999604e-14
21 36 2.28039719848084509739e-12
21 37 2.48046998309457017598e-13
21 38 1.29129322366012309733e-13
21 39 2.40581382022118838716e-13
21 40 4.55773160826099277109e-14
21 41 2.01706966266150956590e-14
21 42 1.61066018482436963466e-12
21 43 8.41607310447697700961e-13
21 44 2.09025690828854360724e-13
21 45 2.62427261751023102986e-13
21 46 1.10928192287499366990e-14
21 47 9.67323475003833282015e-14
21 48 4.10510849547782187379e-13
21 49 1.33059971072611162129e-12
21 50 4.12270405171832323649e-13
21 51 1.58116871474001199587e-13
21 52 1.70457133917567429341e-13
21 53 1.31039111168088211440e-14
21 54 1.89362715136397216125e-13
21 55 4.25080821441094101588e-13
21 56 1.24148647841111899767e-13
21 57 2.82844911001647535406e-13
21 58 6.66522354831573685898e-14
21 59 5.52695641801320809111e-14
21 60 4.08816435431400852585e-12
21 61 9.21510738958727153661e-13
21 62 8.44061347158843220609e-13
21 63 4.07441531611262351862e-13
21 64 2.09744941387934667139e-13
21 65 -1.06847235101526697878e-14
21 66 -2.38108849122737069563e-13
21 67 -9.39571333909155059603e-14
21 68 8.58629097620215244597e-13
21 69 2.85720713774269235151e-13
21 70 2.17430900814194627163e-13
21 71 1.19537515744940172257e-13
22 0 1.53439439061876575025e-12
22 1 6.00882089460102662636e-13
22 2 4.25929462808995858656e-13
22 3 2.20218972538582202146e-13
22 4 2.02901583461420026184e-14
22 5 -3.92018839744455086701e-16
22 6 -4.55942598880436244451e-13
22 7 4.23935431892255697355e-14
22 8 2.39958921063378352885e-13
22 9 5.93192329998210981442e-14
22 10 8.95415790372648575303e-14
22 11 6.52385473985689537580e-14
22 12 1.93426917837309059696e-12
22 13 6.50861614041438891261e-13
22 14 4.06008893646781320658e-13
22 15 2.56226697105920383954e-13
22 16 1.05434743358838017058e-13
22 17 6.21092257294034520114e-16
22 18 -2.05565024042607514716e-13
22 19 -2.70521523158910894435e-13
22 20 1.79709476251665679637e-13
22 21 1.12182457636464856196e-13
22 22 3.30759427979878138118e-13
22 23 5.53118071573565613086e-14
22 24 1.06793258944713484952e-12
22 25 5.63682481221452470165e-13
22 26 6.68461840419530853563e-13
22 27 2.70403119492896009259e-13
22 28 9.60829953997691631005e-14
22 29 2.25272226681338859880e-14
22 30 -4.68673454925140433717e-13
22 31 2.18035411344707322794e-13
22 32 2.09371643870256440559e-13
22 33 1.51513351472474833739e-13
22 34 1.60419291545908174620e-13
22 35 7.40441531041748090938e-14
22 36 5.88959317774646073136e-13
22 37 1.02421410811705698960e-12
22 38 4.52490323836860223320e-13
22 39 2.39674472520813219812e-13
22 40 4.81760528078012981662e-14
22 41 -1.56101933499208369518e-14
22 42 -5.27140526917212721737e-13
22 43 -1.37493540750352650395e-13
22 44 3.87710005459624001677e-13
22 45 1.14143269208463945809e-13
22 46 1.39664429053415538120e-13
22 47 7.78438565508061347576e-14
22 48 1.25947400003506144262e-12
22 49 9.57161248193583598816e-13
22 50 5.19807759974984433445e-13
22 51 2.78186728884101213191e-13
22 52 9.33571284390905746827e-14
22 53 1.22380724430056721078e-14
22 54 8.62997642034420756528e-13
22 55 1.51526619684374014637e-13
22 56 1.76775619894463876775e-13
22 57 1.35481291236337042705e-13
22 58 1.46235098651569348018e-13
22 59 6.28067226334550382285e-14
22 60 1.24323087952720739961e-12
22 61 1.24962155995432679894e-12
22 62 6.64576704530795063306e-13
22 63 4.27772867665310241194e-13
22 64 3.30401272758266982451e-14
22 65 4.46406071534851866492e-14
22 66 -5.93978056421436966685e-13
22 67 4.22773685502980451229e-13
22 68 6.55962852097431319688e-14
22 69 1.75229899563913268292e-13
22 70 1.61477837034041015638e-13
22 71 7.78347060346716671187e-14
23 0 4.44814871951829534098e-13
23 1 5.36814026883300638149e-13
23 2 2.42191891560372324631e-13
23 3 2.00597336334085494841e-13
23 4 4.32511935755474118627e-14
23 5 -5.69209659830587403194e-15
23 6 5.35719922124174041967e-13
23 7 1.58398318962530184946e-13
23 8 5.87487974394798354702e-14
23 9 -8.29389740187658867506e-15
23 10 4.44790575697836511983e-14
23 11 8.91344574285271983687e-14
23 12 1.13391602965468122462e-12
23 13 2.50071218646934588629e-13
23 14 3.53359678115717075471e-13
23 15 2.01751645599959514612e-13
23 16 6.58109786403332651229e-14
23 17 4.17918127625082117152e-16
23 18 -7.31513304000029121937e-13
23 19 -1.09915424560346471210e-13
23 20 1.60532816777408787016e-13
23 21 7.06010026386902695606e-14
23 22 5.53118071573565613086e-14
23 23 1.28087090646580002378e-13
23 24 1.17459147015759845163e-13
23 25 7.36618934043258504790e-13
23 26 3.67364657103941676183e-13
23 27 2.11505228092538105042e-13
23 28 8.57120105922772593027e-14
23 29 -7.22454951210518212887e-15
23 30 1.94089526886553546728e-13
23 31 4.82820383133136806725e-14
23 32 4.34631279961200446797e-14
23 33 7.50162505441153185553e-14
23 34 4.70317487689086851906e-14
23 35 1.11182506873140762131e-13
23 36 1.26610625448125298825e-12
23 37 2.15088161302560587024e-13
23 38 3.06529692359948509291e-13
23 39 2.72449738777705729939e-13
23 40 3.07609387428541660937e-14
23 41 -2.79998920975428374227e-15
23 42 -1.55180633419412712707e-13
23 43 -3.15672870509707802524e-13
23 44 1.51648350904189286571e-13
23 45 5.66054538833554444251e-14
23 46 4.04039726399314270875e-14
23 47 1.14165833398111056921e-13
23 48 3.41139043038214063386e-13
23 49 5.58661010105194030614e-13
23 50 3.32225472158949940407e-13
23 51 2.63821245746507331737e-13
23 52 7.74464536715777756351e-14
23 53 -1.36220296420200600446e-14
23 54 6.41855951624128882449e-13
23 55 1.80258853019794405383e-13
23 56 2.84817168635905594228e-14
23 57 6.10646592468294476155e-14
23 58 7.19486057312663763780e-14
23 59 1.09757429195804054859e-13
23 60 5.58065387242679002143e-13
23 61 1.08105761762640749347e-12
23 62 5.08581970718156376221e-13
23 63 1.94777558808667652055e-13
23 64 3.89773515365162785289e-14
23 65 7.91298416829309303306e-15
23 66 5.10513476628590085291e-13
23 67 2.16729249193930741775e-13
23 68 1.34919423210005782974e-13
23 69 1.16009698104691327432e-13
23 70 1.30320897536733667426e-13
23 71 7.61221593527010906083e-14
24 0 1.29194979740067169090e-11
24 1 1.54938868897548682486e-11
24 2 6.60467055757743958119e-12
24 3 6.36810024294838932185e-13
24 4 -6.80055404168901432399e-13
24 5 5.54169393704900081258e-13
24 6 1.41210011913085257259e-11
24 7 3.60417567245310526370e-12
24 8 3.12186925219454740054e-13
24 9 8.88777863274475569373e-13
24 10 1.59114535130316134176e-12
24 11 -1.91773789731304148593e-14
24 12 3.06010445635962514419e-11
24 13 4.30038393951221594600e-12
24 14 2.80951389520503274735e-12
24 15 7.03209754407900027519e-13
24 16 1.02126741848341042580e-12
24 17 8.24814775667879102809e-13
24 18 -8.18386223003039418378e-12
24 19 8.04458542267894608474e-12
24 20 1.49555735196565350157e-14
24 21 7.35981385357267916654e-14
24 22 1.06793258944713484952e-12
24 23 1.17459147015759845163e-13
24 24 1.38423236156963472132e-10
24 25 8.25200238923896966684e-12
24 26 4.43013428221626416003e-12
24 27 1.29098329606353925522e-12
24 28 3.18118311459043935427e-13
24 29 -8.04774952654093150128e-14
24 30 -1.72501724000588764044e-11
24 31 4.05477857133395551855e-12
24 32 7.22583684310402831662e-12
24 33 3.32716307918311272977e-13
24 34 9.00169039007365252682e-13
24 35 5.17523957030187486226e-13
24 36 1.02994934759508939516e-12
24 37 1.39304383766107573701e-11
24 38 1.42036180978107886877e-11
24 39 3.33092919137538121642e-13
24 40 1.33584688762005552030e-12
24 41 1.26833085361321841238e-13
24 42 9.39907071285573841607e-12
24 43 1.37709701026871114607e-11
24 44 1.54619009624284100346e-12
24 45 9.10788845940583620440e-13
24 46 1.50093446791530276931e-12
24 47 6.59298440805003605447e-13
24 48 7.02059204373891691583e-12
24 49 8.09822519777481909757e-12
24 50 7.24403968642678093628e-12
24 51 4.23354296980238603744e-13
24 52 1.35612521550490125411e-12
24 53 6.19072059719762643055e-13
24 54 1.78762354086156227999e-12
24 55 -3.78672665176149772077e-12
24 56 1.95919270350440741152e-12
24 57 2.41086942841094779371e-12
24 58 1.15341987227827233220e-12
24 59 8.64509941930437807835e-13
24 60 4.01609449879676138976e-11
24 61 8.49953280513364750420e-12
24 62 1.67323177714250456154e-13
24 63 -2.32173051168771422889e-12
24 64 -7.36132170348943561687e-14
24 65 2.91607456075466155128e-13
24 66 1.36763951536086559936e-11
24 67 2.38750752547351806436e-11
24 68 3.03557688186624096660e-12
24 69 3.24130682863103797406e-12
24 70 7.52559992514828981517e-13
24 71 2.11664747420116484289e-13
25 0 1.39718868421445273991e-11
25 1 6.28979810321158914244e-12
25 2 2.71626796151826155002e-12
25 3 1.61497457325628201313e-12
25 4 7.67555865342648329309e-13
25 5 7.28268361264830977700e-14
25 6 1.39051981977835169735e-11
25 7 9.95568342528055862267e-12
25 8 4.74990602912636749417e-13
25 9 1.50285806221706062217e-12
25 10 -1.98863066715077736171e-13
25 11 5.45392542965492108266e-13
25 12 1.44274278066627447426e-11
25 13 4.20659064537671764023e-12
25 14 3.60222161081158916006e-12
25 15 5.56179955486468506097e-13
25 16 2.74983044554399466477e-13
25 17 1.63524410714947536500e-13
25 18 -9.70224507402422148625e-12
25 19 1.98733930513721195085e-12
25 20 3.82028054255369414429e-12
25 21 4.78528142699716619384e-13
25 22 5.63682481221452470165e-13
25 23 7.36618934043258504790e-13
25 24 8.25200238923896966684e-12
25 25 3.00710438015405730434e-11
25 26 3.51257759983126908052e-12
25 27 1.29125240928865823078e-12
25 28 4.48704805901666533902e-13
25 29 -2.58064478085157473691e-13
25 30 8.36399341718183917577e-12
25 31 1.83118550129460614227e-12
25 32 9.58645678184794484080e-13
25 33 1.32360356083018201979e-12
25 34 1.10347592277456237750e-12
25 35 9.07061664100427397961e-13
25 36 1.22294092353569055460e-11
25 37 1.63843409339999926121e-12
25 38 2.17026473404994234425e-12
25 39 1.98967458465232024059e-12
25 40 -7.51684226717349054086e-14
25 41 8.27480622479069447671e-14
25 42 1.10513549949668574162e-12
25 43 -2.30268833410751986365e-12
25 44 2.03599696007658261697e-12
25 45 5.17593130028365719793e-13
25 46 5.64055037751222875075e-13
25 47 6.71304943841125782172e-13
25 48 2.65749708424113968864e-12
25 49 3.64170622482788512219e-12
25 50 3.48414346730171450534e-12
25 51 1.56149409678417157602e-12
25 52 2.36949351787575869294e-13
25 53 -2.08592185554652395805e-13
25 54 7.57767328639945824907e-12
25 55 1.31506052687757736005e-12
25 56 -3.43513441648571520265e-13
25 57 5.74422017774422805998e-13
25 58 7.81852652318285708304e-13
25 59 7.68239604283700747594e-13
25 60 4.00566427556228466724e-12
25 61 1.15337406181714281977e-11
25 62 2.27884993079051317468e-12
25 63 2.97248526456685382164e-13
25 64 -4.67659888894308529064e-13
25 65 -1.97318599396414587865e-13
25 66 -1.49944003352270149091e-12
25 67 1.32602370909371462649e-12
25 68 2.30109578891908524108e-12
25 69 1.39593526848817159014e-12
25 70 4.75884649433211387490e-13
25 71 5.11822444847856112512e-13
26 0 1.14834497762886558886e-12
26 1 6.19701355126087538169e-12
26 2 3.39874323191431828482e-12
26 3 1.55620030580075484491e-12
26 4 7.65706781522366822160e-13
26 5 1.00463687868090794613e-13
26 6 -3.19211652427596407098e-12
26 7 2.47461876511723934679e-12
26 8 7.62232822538217388223e-13
26 9 2.70969516052911303420e-13
26 10 2.92575753449554161768e-13
26 11 2.53157056382105975051e-13
26 12 5.57304230319402138304e-12
26 13 2.24509521296976372452e-12
26 14 3.07606177368644560451e-12
26 15 1.28132346404013579821e-12
26 16 7.78892839946329660010e-13
26 17 3.82282084373958203215e-13
26 18 -2.27564530209606599380e-12
26 19 -7.41999992179094114636e-13
26 20 1.13039610252706633679e-12
26 21 4.51790100442797944302e-13
26 22 6.68461840419530853563e-13
26 23 3.67364657103941676183e-13
26 24 4.43013428221626416003e-12
26 25 3.51257759983126908052e-12
26 26 8.57820712554991437059e-12
26 27 1.66944202984449105826e-12
26 28 7.87444675151976158950e-13
26 29 3.68862797484385536910e-13
26 30 -1.51621908867897436159e-12
26 31 1.68608804371593455713e-12
26 32 1.26133316623498708428e-12
26 33 1.34429331384812498140e-13
26 34 7.52924743305442219223e-13
26 35 5.44510447462110144915e-13
26 36 8.18414596114761918270e-12
26 37 1.16048392494734272706e-12
26 38 8.11708844062715287896e-13
26 39 3.42653916402855068849e-13
26 40 4.54051059291529352401e-13
26 41 4.98758595187721777853e-13
26 42 -1.62977062429479393284e-13
26 43 -1.21002393996867608818e-12
26 44 1.27513435462684821308e-12
26 45 3.98220970522697476918e-13
26 46 3.26685877488617136065e-13
26 47 3.09483547969177376695e-13
26 48 3.49196358028356894717e-12
26 49 6.28768320740816772127e-12
26 50 2.74643959753575254759e-12
26 51 1.45064700685745528132e-12
26 52 9.13099085830270800277e-13
26 53 4.77981361919413649031e-13
26 54 8.23450763004120868319e-13
26 55 6.49609798534681029989e-13
26 56 5.63034312587442482823e-13
26 57 8.61638834802250888712e-13
26 58 6.28173223869772886220e-13
26 59 5.18868682596682283837e-13
26 60 9.77524432524944617875e-12
26 61 7.22513679969586028869e-12
26 62 5.94624512175353909248e-12
26 63 3.06140036370915394766e-12
26 64 6.57130516435097942232e-13
26 65 4.93215425707420649335e-13
26 66 9.42972438921749558307e-13
26 67 1.78537455069311262492e-12
26 68 -3.31361535893263701357e-13
26 69 5.91206800860895323742e-13
26 70 7.87042658979787670979e-13
26 71 6.21779928264093026193e-13
27 0 2.36972068451838276766e-13
27 1 1.14435223538119437503e-12
27 2 1.20316707553361948352e-12
27 3 8.77250713877618853814e-13
27 4 3.04735531062682635208e-13
27 5 2.59013345534400487933e-14
27 6 3.25087062530196395666e-12
27 7 1.69607173410928413494e-12
27 8 2.28999241842448807338e-13
27 9 -4.83934413714615445608e-14
27 10 1.28198679770913944302e-13
27 11 1.75024101216728851098e-13
27 12 4.55765306373503500179e-12
27 13 5.21859016397630814849e-13
27 14 1.02671102301744149824e-12
27 15 8.94582289803559993115e-13
27 16 4.48644318612878469570e-13
27 17 9.11032473735042577012e-14
27 18 -2.22727904668168867053e-12
27 19 -3.09691333371363677291e-13
27 20 3.24120444544100193641e-13
27 21 9.83512207451198427649e-14
27 22 2.70403119492896009259e-13
27 23 2.11505228092538105042e-13
27 24 1.29098329606353925522e-12
27 25 1.29125240928865823078e-12
27 26 1.66944202984449105826e-12
27 27 2.02236458113718304242e-12
27 28 6.74209399006953689275e-13
27 29 1.03135975934191211632e-13
27 30 -1.30386411695600581497e-12
27 31 8.94895354135227742505e-13
27 32 7.49155898505583685013e-13
27 33 5.88807363563604961665e-14
27 34 1.64307793520304754815e-13
27 35 3.34090683796448033229e-13
27 36 3.46366918340335717688e-12
27 37 1.18880862036405179162e-12
27 38 4.48851079359225132538e-13
27 39 6.84634847726774546913e-13
27 40 3.04698519707918777627e-13
27 41 1.90925655940867062118e-13
27 42 -9.37176598596542998367e-13
27 43 -8.75350653902873271357e-13
27 44 -6.90707639722976196104e-14
27 45 -1.64197978644938693365e-13
27 46 1.38975457336834981618e-13
27 47 1.15923814228871325631e-13
27 48 -6.81319493710953459670e-13
27 49 1.81973640416385476061e-12
27 50 1.85738796477097758046e-12
27 51 1.26080330337708897441e-12
27 52 6.07315300660863484315e-13
27 53 1.82001050780829399764e-13
27 54 1.01896256468049797296e-12
27 55 2.17889164046583680469e-13
27 56 5.65354742564959487631e-13
27 57 7.43054979158521856754e-14
27 58 2.10380032325102228592e-13
27 59 2.58152307575780573406e-13
27 60 1.55865190222595021153e-12
27 61 3.36312545957770765004e-12
27 62 2.57945401474950007993e-12
27 63 1.77200255980390514888e-12
27 64 6.33496675390911578416e-13
27 65 1.78993572118540919843e-13
27 66 1.94981443214464680656e-12
27 67 -4.24830116146998610543e-13
27 68 -8.80779485786514284858e-14
27 69 1.82955009172089570861e-14
27 70 3.69105072751405646127e-13
27 71 3.92519859859180253067e-13
28 0 -6.62603930404068046459e-13
28 1 1.02288667051103782966e-12
28 2 5.01396968409459103311e-13
28 3 2.67978576401635909685e-13
28 4 4.69250942866802522839e-13
28 5 1.05700707805248057091e-13
28 6 -7.09340674605156129282e-13
28 7 1.15091765102029857228e-12
28 8 1.94732253721222493234e-13
28 9 -1.85426243309519837302e-13
28 10 2.97116785375756201195e-14
28 11 6.05761629864983447147e-14
28 12 2.94925879522907144154e-12
28 13 2.09809700973533844041e-13
28 14 5.83804460481821020235e-13
28 15 5.71581693080702985729e-13
28 16 5.36955939644231521892e-13
28 17 1.73567003066209741683e-13
28 18 -3.73390226330766357954e-13
28 19 5.79106114027724559269e-13
28 20 -4.44185948272730693199e-14
28 21 2.71628055928364433674e-13
28 22 9.60829953997691631005e-14
28 23 8.57120105922772593027e-14
28 24 3.18118311459043935427e-13
28 25 4.48704805901666533902e-13
28 26 7.87444675151976158950e-13
28 27 6.74209399006953689275e-13
28 28 1.02187397797610116983e-12
28 29 2.30562271666165347715e-13
28 30 -6.40446381955010108902e-13
28 31 4.50565762490989764602e-13
28 32 8.24930736022900278548e-15
28 33 -4.58926444578868177259e-15
28 34 -4.25062111789752230329e-14
28 35 9.87220288277280525455e-14
28 36 1.78973286106415130185e-12
28 37 2.99374830375725807758e-13
28 38 4.98095551786409143283e-13
28 39 4.79360256134885716649e-13
28 40 4.42323890557844487424e-13
28 41 3.26714526392833226428e-13
28 42 3.91858930186607823080e-13
28 43 -3.91516034380555375272e-14
28 44 -1.33405747870460035287e-15
28 45 1.43984290280105252665e-14
28 46 -1.47585473667243557235e-14
28 47 4.04493699609011572297e-14
28 48 -1.17607468537747528415e-12
28 49 7.75850013681052232947e-13
28 50 4.30636566981134298406e-13
28 51 7.54054733148282275540e-13
28 52 7.05110299723335633892e-13
28 53 3.60395536594974399397e-13
28 54 -1.43290928814020729274e-12
28 55 3.52508941985270470545e-13
28 56 3.19791837139140381747e-13
28 57 -1.37507299954747523671e-13
28 58 -6.62348593494123283596e-15
28 59 3.86738787371417548355e-14
28 60 5.32679403499449382779e-12
28 61 7.21512331653927232294e-13
28 62 1.24882363481006479329e-12
28 63 1.00279153872639369815e-12
28 64 9.44641405536457873633e-13
28 65 4.10927903847037543663e-13
28 66 -5.29987084356038237142e-13
28 67 -8.09877141974014493111e-13
28 68 1.53202897745606736067e-13
28 69 1.38876709000385408900e-13
28 70 -1.63969337575302797333e-14
28 71 1.36394738592202380091e-13
29 0 3.60685824149506327868e-13
29 1 6.94219040391984873358e-13
29 2 -8.05908775822196686085e-15
29 3 1.37036648421884844095e-13
29 4 1.72821949035329493794e-13
29 5 1.75330005415630453533e-13
29 6 -1.07795790419614990494e-12
29 7 3.65189975355401646552e-15
29 8 1.30460728944533506247e-13
29 9 -1.13755816660256517093e-13
29 10 -1.62929146423615386152e-14
29 11 -2.15691201472909180321e-14
29 12 2.19599862453129863090e-13
29 13 -2.45776314924873433376e-13
29 14 3.79010493903197797418e-13
29 15 1.15988986503365617490e-13
29 16 1.59305191804317902283e-13
29 17 2.33506831707584026351e-13
29 18 2.26330426012071861387e-13
29 19 2.67673041656436969229e-13
29 20 -9.87758938730290009401e-15
29 21 -1.43658133309340239507e-15
29 22 2.25272226681338859880e-14
29 23 -7.22454951210518212887e-15
29 24 -8.04774952654093150128e-14
29 25 -2.58064478085157473691e-13
29 26 3.68862797484385536910e-13
29 27 1.03135975934191211632e-13
29 28 2.30562271666165347715e-13
29 29 3.63370309752431267483e-13
29 30 -6.53791650795912364839e-13
29 31 -2.00865975204094452129e-13
29 32 -1.52666143937447780438e-13
29 33 -1.63908486204800237773e-14
29 34 2.59389056926216790954e-14
29 35 -5.52979712963452430086e-14
29 36 1.29083574836138363183e-12
29 37 -1.88174769276855658043e-13
29 38 1.33966506398680677802e-13
29 39 8.69458726135513709620e-14
29 40 2.41129148476420924472e-13
29 41 3.08712749758180762024e-13
29 42 -1.85000496925972067784e-14
29 43 -1.66946927198329112710e-13
29 44 2.53933015838611450012e-13
29 45 -1.58668785081498827946e-14
29 46 -2.94539136264267385045e-14
29 47 -4.00863683197830507477e-14
29 48 -2.17091708497539755276e-13
29 49 5.51971745890923277118e-13
29 50 3.18279752272727076870e-14
29 51 2.74948061074994842095e-13
29 52 2.72123409772349469999e-13
29 53 4.33864063754686226945e-13
29 54 4.51963849049084371698e-13
29 55 -6.01834281683240004849e-14
29 56 9.24636593696027362444e-14
29 57 -9.39108800530133398363e-14
29 58 4.87938358897888282766e-15
29 59 -3.66189276422038028939e-14
29 60 1.66886341631683790258e-12
29 61 -9.37399631050208380166e-14
29 62 6.76578920460495923654e-13
29 63 4.39376591733552573112e-13
29 64 4.14919056338349870305e-13
29 65 5.06199125772697969367e-13
29 66 5.76182832229270968710e-13
29 67 -2.04028880322518917086e-13
29 68 6.30389581574935682662e-14
29 69 5.22969042723240337975e-14
29 70 -3.54630617120105860797e-14
29 71 -4.35843319142364607508e-14
30 0 -3.73658558773061558419e-12
30 1 1.05444591618727854603e-11
30 2 1.74599065277241930095e-12
30 3 2.27270262376318777461e-12
30 4 -8.60290759496107033631e-13
30 5 -1.19175081819926196069e-13
30 6 1.97353517966258104679e-11
30 7 1.44499994992738005872e-11
30 8 -3.60373488376617702096e-12
30 9 6.90711007563506941216e-13
30 10 -5.31402967344029273374e-13
30 11 1.80792086376726894880e-13
30 12 8.75454517097556430396e-13
30 13 -3.30100929267582689489e-12
30 14 -1.80391114548286259235e-12
30 15 -4.46904764788444255070e-13
30 16 -7.72613248371658951399e-13
30 17 -2.48631440165026990259e-13
30 18 1.44387690018953657359e-11
30 19 -1.42821953768594870993e-12
30 20 -5.54794721102280629102e-13
30 21 -8.95783922401069287957e-13
30 22 -4.68673454925140433717e-13
30 23 1.94089526886553546728e-13
30 24 -1.72501724000588764044e-11
30 25 8.36399341718183917577e-12
30 26 -1.51621908867897436159e-12
30 27 -1.30386411695600581497e-12
30 28 -6.40446381955010108902e-13
30 29 -6.53791650795912364839e-13
30 30 1.39430894135761111045e-10
30 31 1.49756737261249174406e-12
30 32 -1.43037143860447505539e-12
30 33 -1.00368800060204328885e-12
30 34 7.11469181180169405194e-13
30 35 3.06892003426553643199e-13
30 36 -5.33166278464643117408e-12
30 37 -1.57444848749463822603e-11
30 38 -1.45180927749186975710e-11
30 39 -2.42879802761980780493e-12
30 40 -1.52295767876686345628e-12
30 41 -1.14742638568091747263e-13
30 42 9.13970220437324798808e-14
30 43 -1.43824234104925723736e-11
30 44 -2.28336184563967000731e-12
30 45 1.60116148446734046172e-12
30 46 -7.69253490411767917977e-13
30 47 -3.00715291558036267239e-13
30 48 1.22595907060760853492e-11
30 49 -9.39401658411501380061e-12
30 50 -9.89670436362346770183e-12
30 51 -3.20407289562016686355e-12
30 52 -1.65456440984389043085e-12
30 53 -9.70188216200570494801e-13
30 54 6.16222979948656638113e-12
30 55 -3.17328881097793781496e-12
30 56 -1.28138189573111132109e-12
30 57 -9.62837755964681942499e-13
30 58 -1.42609662980269426584e-12
30 59 -8.26983028744056065845e-14
30 60 -2.99141844776109400969e-11
30 61 4.09039536454711466556e-13
30 62 -7.59941374663909163367e-12
30 63 -2.56738208709883952159e-12
30 64 1.13618117049234580212e-13
30 65 -1.46087076568772916092e-12
30 66 -5.84147068201950328141e-12
30 67 -1.28885065851510676017e-12
30 68 -6.15067404578906179962e-12
30 69 -9.11904387368526639319e-13
30 70 -5.42743449194263317845e-13
30 71 5.99331084678951380803e-15
31 0 -9.19526136610599746792e-12
31 1 3.87948426830785841724e-12
31 2 1.70538294323191496422e-12
31 3 2.38614665334063450719e-13
31 4 7.33513565841480305282e-13
31 5 6.59452776173143520445e-14
31 6 6.33876946907876628295e-12
31 7 2.35599820179483110289e-12
31 8 -6.83765269313861335150e-13
31 9 -1.17332042662970552080e-14
31 10 -4.19172795240573978207e-13
31 11 -4.71000589021532508613e-14
31 12 4.68176880408289995674e-12
31 13 7.31109099087625224085e-13
31 14 2.30058797827341807169e-13
31 15 -3.00748276485924775215e-13
31 16 3.65713967326258115697e-13
31 17 -3.35567134539553117966e-13
31 18 4.21831989299220550481e-12
31 19 1.35629080480923992255e-12
31 20 9.53785764603214644310e-13
31 21 -1.10113996513796729540e-13
31 22 2.18035411344707322794e-13
31 23 4.82820383133136806725e-14
31 24 4.05477857133395551855e-12
31 25 1.83118550129460614227e-12
31 26 1.68608804371593455713e-12
31 27 8.94895354135227742505e-13
31 28 4.50565762490989764602e-13
31 29 -2.00865975204094452129e-13
31 30 1.49756737261249174406e-12
31 31 2.53010384181211047339e-11
31 32 5.38873572913375965721e-13
31 33 -6.88246529258594722035e-13
31 34 -5.29469691619699946634e-14
31 35 7.86202016074897345069e-14
31 36 7.22236784564653270641e-12
31 37 4.02852315730028419731e-12
31 38 -1.32345117130563291436e-12
31 39 8.47928369395021921451e-14
31 40 -1.49108441142982318408e-13
31 41 -5.37660454919806145451e-13
31 42 -2.67625339837560708340e-12
31 43 6.12033884470640909452e-12
31 44 1.71951410292857328780e-13
31 45 -3.05171326713970896042e-13
31 46 -9.67773494853646039757e-14
31 47 -1.51927244467509214230e-14
31 48 5.15461841875239207661e-12
31 49 -3.33033390385951198724e-13
31 50 5.33573383023550005134e-13
31 51 -1.49452895980741184518e-13
31 52 2.66659309633193595585e-13
31 53 -1.94256195708222162098e-13
31 54 -1.92568821987550365227e-12
31 55 -1.38444687745397571677e-12
31 56 -8.67333900621423807919e-13
31 57 2.78231467026511089730e-13
31 58 5.13799838926820215502e-13
31 59 1.89323415626932139000e-13
31 60 -3.97415526148419251426e-12
31 61 -1.70367616657307466912e-13
31 62 1.33837070534964897657e-13
31 63 1.90981978844978298966e-12
31 64 4.37912111764744434171e-13
31 65 -2.12095188933947889087e-14
31 66 -3.16212807849000957929e-12
31 67 -1.98202412877588969337e-12
31 68 -8.22331841731452865585e-13
31 69 -1.13978583989410096436e-12
31 70 2.20190487643171865173e-13
31 71 2.26054244149585949908e-13
32 0 1.36623600322749856047e-12
32 1 1.70813504414349462005e-13
32 2 8.08577706373186663589e-13
32 3 2.45999129650600812141e-13
32 4 6.81544744342144192497e-14
32 5 -4.99245909015103471718e-14
32 6 9.24342579247176575596e-13
32 7 2.93807513463130891625e-12
32 8 6.53624386132451034654e-13
32 9 2.13359346381451825978e-13
32 10 3.84959263115913146555e-13
32 11 6.17600863527646280886e-14
32 12 3.82054768911941465221e-12
32 13 5.36997226962903579492e-13
32 14 7.35277825878178367025e-13
32 15 1.90558889740048327705e-13
32 16 1.16682250990228695266e-13
32 17 -1.11703441883424122005e-13
32 18 -1.50545861297999289219e-12
32 19 2.78184896004678093222e-13
32 20 1.15113683758160620641e-12
32 21 2.50014764925943946885e-14
32 22 2.09371643870256440559e-13
32 23 4.34631279961200446797e-14
32 24 7.22583684310402831662e-12
32 25 9.58645678184794484080e-13
32 26 1.26133316623498708428e-12
32 27 7.49155898505583685013e-13
32 28 8.24930736022900278548e-15
32 29 -1.52666143937447780438e-13
32 30 -1.43037143860447505539e-12
32 31 5.38873572913375965721e-13
32 32 4.90245887170341853650e-12
32 33 1.62914072872633170885e-13
32 34 1.97242059723036523439e-13
32 35 1.31543352551283859587e-13
32 36 -5.17608405466716345506e-13
32 37 1.50627376105097298658e-12
32 38 1.46900945195195530692e-12
32 39 3.40812214752182641025e-13
32 40 -5.26587729184696033538e-14
32 41 -1.66807691884932618117e-13
32 42 2.32694789549193623740e-12
32 43 -3.06481941816553361510e-12
32 44 -4.53396100204400587519e-13
32 45 1.34205241082965809467e-13
32 46 2.52491716180388569795e-13
32 47 2.78381764957080205221e-15
32 48 1.84802398555009489194e-12
32 49 1.60239339585537715385e-12
32 50 1.25837994921426294070e-12
32 51 2.68431100479404254291e-13
32 52 -5.55926225208428225683e-16
32 53 -2.18142506672776282566e-13
32 54 3.94895944847766885019e-12
32 55 -8.07488200196441659361e-13
32 56 7.80959546213992396781e-13
32 57 7.75450756079571132653e-13
32 58 2.25985646008699147277e-13
32 59 1.29376556555338300577e-13
32 60 3.00607037838285583479e-12
32 61 3.73167662504661915932e-12
32 62 4.05917366277262957504e-13
32 63 -4.17220558500829172992e-14
32 64 -1.34230542621217047974e-14
32 65 -2.97295685902206288972e-14
32 66 -3.08085832781042784798e-14
32 67 1.82277476713380262182e-12
32 68 1.01261315292085053891e-12
32 69 2.62352308164904242325e-13
32 70 1.38206724084468961778e-13
32 71 1.49093578280503891105e-13
33 0 2.30192526864566292135e-12
33 1 2.73262295623094254693e-13
33 2 3.59201886708610047895e-13
33 3 1.79039763326775423742e-14
33 4 1.48636910255477027291e-14
33 5 -2.93544352395664474217e-14
33 6 -1.72030255377106522709e-12
33 7 1.21367308381622766279e-12
33 8 8.16213805060938283607e-14
33 9 1.17825915505098952206e-13
33 10 -1.11445936666249839329e-13
33 11 7.85733625038699468940e-14
33 12 2.91216080246839584582e-12
33 13 5.90717301824647832574e-13
33 14 4.91696783207263087676e-13
33 15 6.33687751450707366644e-14
33 16 1.05626886423111225546e-14
33 17 -6.58646247041814961662e-15
33 18 -2.12507484513826647182e-12
33 19 2.59473946084389172049e-13
33 20 5.34622496774519795545e-13
33 21 2.77707342231330894721e-13
33 22 1.51513351472474833739e-13
33 23 7.50162505441153185553e-14
33 24 3.32716307918311272977e-13
33 25 1.32360356083018201979e-12
33 26 1.34429331384812498140e-13
33 27 5.88807363563604961665e-14
33 28 -4.58926444578868177259e-15
33 29 -1.63908486204800237773e-14
33 30 -1.00368800060204328885e-12
33 31 -6.88246529258594722035e-13
33 32 1.62914072872633170885e-13
33 33 1.44349840999289286009e-12
33 34 8.21568100225828855520e-14
33 35 2.81526834274357128935e-14
33 36 2.61430546962089557749e-12
33 37 2.19945809125010247794e-13
33 38 9.26297771002639318844e-13
33 39 1.01485119856557092178e-13
33 40 8.18380577918706661366e-14
33 41 -8.72933664697131648232e-14
33 42 -3.19862715602597082080e-12
33 43 2.87532305282003632590e-14
33 44 6.08887205250480109872e-13
33 45 4.89311056928861298477e-13
33 46 1.27386731269907448128e-13
33 47 1.72905092772049299831e-13
33 48 1.43346659734732265848e-12
33 49 8.23691754748056093529e-13
33 50 2.62256109037003834649e-13
33 51 -8.42477735435566654303e-14
33 52 -1.11667177654868742915e-13
33 53 -4.17631122161083234562e-14
33 54 2.40784516285501448710e-12
33 55 -3.73717319612733691615e-13
33 56 6.02999190855341318474e-13
33 57 1.86885146069587177227e-13
33 58 7.16599094180685417277e-14
33 59 1.09622453574161729604e-13
33 60 2.78456886228783571367e-12
33 61 1.43310672293086330125e-12
33 62 2.97812769488890444939e-13
33 63 -3.90865539231847135098e-13
33 64 -2.77374520178091725961e-13
33 65 1.25960939346682840051e-14
33 66 -1.90362724679981235586e-12
33 67 1.74628488121471405979e-12
33 68 4.47360688583411083300e-13
33 69 5.98254642939873379068e-13
33 70 7.79566901709285281446e-15
33 71 1.48882199987759895829e-14
34 0 1.14238849990909766176e-12
34 1 7.28551658416397643830e-13
34 2 4.18124391858245109729e-13
34 3 3.57189201034523710577e-13
34 4 -1.29591439374910502431e-14
34 5 2.25040759050262148142e-14
34 6 2.09549183600769406998e-13
34 7 4.65804660662039335668e-14
34 8 3.10090530420748000934e-13
34 9 9.54312608456304319606e-14
34 10 9.60570805447761378394e-14
34 11 3.14700805382287535333e-14
34 12 1.28473913668115777940e-12
34 13 5.91795948982497717238e-13
34 14 5.07935327932703311233e-13
34 15 1.75951336801784198035e-13
34 16 2.17241850238547043278e-14
34 17 4.54509220742809250889e-14
34 18 -6.30593978052706329174e-13
34 19 -3.29885884077015018267e-13
34 20 1.44243700269149990240e-13
34 21 9.87079445304984898022e-14
34 22 1.60419291545908174620e-13
34 23 4.70317487689086851906e-14
34 24 9.00169039007365252682e-13
34 25 1.10347592277456237750e-12
34 26 7.52924743305442219223e-13
34 27 1.64307793520304754815e-13
34 28 -4.25062111789752230329e-14
34 29 2.59389056926216790954e-14
34 30 7.11469181180169405194e-13
34 31 -5.29469691619699946634e-14
34 32 1.97242059723036523439e-13
34 33 8.21568100225828855520e-14
34 34 3.85605856087162085713e-13
34 35 6.39360756026702781754e-14
34 36 6.08122310738685856326e-14
34 37 2.07712256579716464456e-13
34 38 7.54176346215321275342e-14
34 39 1.13119683309938213559e-13
34 40 -4.26294094209260023241e-14
34 41 1.43169840139670373739e-15
34 42 -9.59459706730106315867e-13
34 43 -5.23509003947207116339e-13
34 44 1.87224776841228206918e-14
34 45 9.54458048783413703092e-14
34 46 1.14711235992583776053e-13
34 47 7.73365012879899623739e-14
34 48 7.36120711157250802913e-13
34 49 1.08101258391996365636e-12
34 50 3.94863070188444164202e-13
34 51 6.37166937000775900958e-14
34 52 1.96335660397290649123e-15
34 53 1.44021389791327276542e-16
34 54 4.10499631895570652274e-13
34 55 -3.69500945752986880059e-16
34 56 -4.73789650462279930795e-14
34 57 1.45156848404020119870e-13
34 58 1.28423639714729290208e-13
34 59 5.56487321624727343359e-14
34 60 7.15414783320836602910e-14
34 61 1.46378507395714350362e-12
34 62 7.67907139558969543448e-13
34 63 3.11987474684517154315e-13
34 64 -2.67332671152470550215e-14
34 65 -8.55064753309031276529e-15
34 66 -3.51956838705400303009e-13
34 67 4.88324300520216170888e-13
34 68 1.52576295253065577732e-13
34 69 2.06788784774113636214e-13
34 70 2.09836813218224527884e-13
34 71 8.27215139522639743000e-14
35 0 8.64106153452839526734e-13
35 1 4.95792974180737432094e-13
35 2 2.47838642561831999244e-13
35 3 2.19705756066825794732e-13
35 4 2.95282970524912514825e-14
35 5 -2.91098566029486444055e-14
35 6 1.06456523401561319956e-12
35 7 8.57031404539554413084e-13
35 8 5.38255305671160739193e-14
35 9 8.38037001680084746281e-14
35 10 2.39307224613934861351e-14
35 11 1.06415341132818392058e-13
35 12 1.45387985774610293264e-12
35 13 -2.64272446998662965639e-15
35 14 2.72821849676447778696e-13
35 15 1.91331097814879761078e-13
35 16 7.33197326315669454214e-14
35 17 -1.80539967162836329938e-15
35 18 -6.07273210173740252004e-13
35 19 -1.16264367131705342998e-13
35 20 1.15940336338988448732e-13
35 21 8.86351334633720999604e-14
35 22 7.40441531041748090938e-14
35 23 1.11182506873140762131e-13
35 24 5.17523957030187486226e-13
35 25 9.07061664100427397961e-13
35 26 5.44510447462110144915e-13
35 27 3.34090683796448033229e-13
35 28 9.87220288277280525455e-14
35 29 -5.52979712963452430086e-14
35 30 3.06892003426553643199e-13
35 31 7.86202016074897345069e-14
35 32 1.31543352551283859587e-13
35 33 2.81526834274357128935e-14
35 34 6.39360756026702781754e-14
35 35 2.13097684237878477765e-13
35 36 5.25627682022573290086e-13
35 37 1.74475463376799999478e-13
35 38 1.30091970259238818242e-13
35 39 1.40773338863987203670e-13
35 40 -4.60622657386572740619e-15
35 41 1.57405863353891927330e-14
35 42 -1.62479110683267873508e-13
35 43 -1.58104658998952042702e-13
35 44 6.53678714050620524552e-14
35 45 6.58492587284521200806e-14
35 46 5.35188789080180566302e-14
35 47 9.09365876708865337355e-14
35 48 1.19451590395942884432e-13
35 49 5.30048483408189827597e-13
35 50 4.40943854901706195621e-13
35 51 2.62827330037259493877e-13
35 52 7.90174937156774372225e-14
35 53 -5.12969362200304239574e-14
35 54 5.59554715082134520563e-13
35 55 3.36904720503721152562e-13
35 56 4.30726807768459446518e-15
35 57 9.32804287183460612745e-14
35 58 6.88357537855401047512e-14
35 59 1.36086974673610503729e-13
35 60 -1.61666019532342824687e-14
35 61 1.21206428538246856158e-12
35 62 6.62361995340178246458e-13
35 63 3.09689712200541636895e-13
35 64 5.69328161585090414051e-14
35 65 -7.80035220212882562864e-14
35 66 3.16116221402719563250e-13
35 67 -1.83170450572733740428e-13
35 68 1.54390424330605684136e-13
35 69 6.09270837641634375731e-14
35 70 1.35672044318308229827e-13
35 71 1.60348649691781438553e-13
36 0 1.26717865348801744954e-11
36 1 1.54539871637122392928e-11
36 2 -2.94868165137391999302e-12
36 3 6.61670772915295223707e-12
36 4 2.27540854345883410300e-12
36 5 3.73288753521770534561e-14
36 6 -3.26274451801778896379e-11
36 7 1.08492386823959324918e-11
36 8 2.06245089545112305435e-12
36 9 3.11618644001155150626e-13
36 10 -1.69141936573442978884e-12
36 11 6.80976025274429608062e-13
36 12 1.98115478323897422898e-11
36 13 1.77658113168832952519e-11
36 14 9.07998896773741256486e-12
36 15 4.74461213428541128625e-12
36 16 1.73776746143108930831e-12
36 17 7.31853367944827099715e-13
36 18 -2.18169127301090900798e-11
36 19 6.58525862902941301680e-12
36 20 6.71124193089383057982e-12
36 21 2.28039719848084509739e-12
36 22 5.88959317774646073136e-13
36 23 1.26610625448125298825e-12
36 24 1.02994934759508939516e-12
36 25 1.22294092353569055460e-11
36 26 8.18414596114761918270e-12
36 27 3.46366918340335717688e-12
36 28 1.78973286106415130185e-12
36 29 1.29083574836138363183e-12
36 30 -5.33166278464643117408e-12
36 31 7.22236784564653270641e-12
36 32 -5.17608405466716345506e-13
36 33 2.61430546962089557749e-12
36 34 6.08122310738685856326e-14
36 35 5.25627682022573290086e-13
36 36 2.84655645457422983996e-10
36 37 2.28681776616833710574e-11
36 38 1.38514975927573563272e-11
36 39 1.11712264920049963040e-11
36 40 3.71857571218065258896e-12
36 41 3.95970162449113570264e-14
36 42 -4.40027565608028623076e-11
36 43 4.62432382121385541249e-12
36 44 1.04547352141460890180e-11
36 45 3.71921588045068404935e-12
36 46 1.19072323709572582559e-12
36 47 1.55336495338503772442e-12
36 48 3.64901197055451306938e-11
36 49 3.91543442071027823721e-11
36 50 1.07950021002840165291e-11
36 51 6.97917502906407093893e-12
36 52 1.88237658163750478198e-12
36 53 7.37695218564717847158e-13
36 54 5.44521860859243039363e-12
36 55 1.29152801981641033154e-11
36 56 9.83633560257882235097e-12
36 57 5.38905286546198188829e-12
36 58 2.51299599203706627424e-12
36 59 7.52345815283986843740e-13
36 60 4.01762682468339078605e-11
36 61 1.74553473399636152956e-11
36 62 1.16677048349680409576e-11
36 63 5.36607411814949083575e-12
36 64 1.18388348271914020890e-12
36 65 1.41128114019894924834e-12
36 66 -6.10729592992919361309e-12
36 67 1.08719946424949400802e-11
36 68 7.14536698038845822231e-12
36 69 7.05607545887747011133e-12
36 70 1.52276197643737979022e-12
36 71 -1.08336267221175991690e-13
37 0 8.13088681903614500057e-12
37 1 1.11792372760575996629e-12
37 2 5.03057376424273686188e-12
37 3 8.56312280442755851447e-13
37 4 4.15361863313693197898e-14
37 5 -3.13484177771436663800e-13
37 6 7.35099237830316252845e-12
37 7 -8.49037391793496288822e-12
37 8 -2.30966092383321356034e-14
37 9 4.75498119476292313339e-13
37 10 -6.66674504344755462491e-13
37 11 2.68273158425832343403e-13
37 12 1.62340493693236450269e-11
37 13 6.22238100646204254312e-12
37 14 3.78936747281721798233e-12
37 15 1.59401189582652471828e-12
37 16 3.21848789423239598843e-13
37 17 -3.09832216725980293475e-13
37 18 -5.89085980776933720993e-12
37 19 -1.64455121706170699402e-12
37 20 4.88694316319806246825e-13
37 21 2.48046998309457017598e-13
37 22 1.02421410811705698960e-12
37 23 2.15088161302560587024e-13
37 24 1.39304383766107573701e-11
37 25 1.63843409339999926121e-12
37 26 1.16048392494734272706e-12
37 27 1.18880862036405179162e-12
37 28 2.99374830375725807758e-13
37 29 -1.88174769276855658043e-13
37 30 -1.57444848749463822603e-11
37 31 4.02852315730028419731e-12
37 32 1.50627376105097298658e-12
37 33 2.19945809125010247794e-13
37 34 2.07712256579716464456e-13
37 35 1.74475463376799999478e-13
37 36 2.28681776616833710574e-11
37 37 4.74445404737726234874e-11
37 38 4.78252211519377759140e-12
37 39 3.12578988721901555905e-12
37 40 -3.22024694909927149179e-13
37 41 -4.41733635712662833671e-13
37 42 8.62220542128285152480e-12
37 43 3.28170480056516427277e-12
37 44 3.12072738904087095274e-12
37 45 -3.77408618418568978628e-13
37 46 1.11215518682631998387e-12
37 47 5.00314204332679169311e-13
37 48 7.16428568015111043932e-12
37 49 7.12482823917813482927e-12
37 50 5.95203586199946665550e-12
37 51 1.83338896206946736780e-12
37 52 4.56425652087635762249e-14
37 53 -1.78657350732744322268e-13
37 54 5.75231191335374414274e-13
37 55 -3.89591164962062161918e-12
37 56 -4.65707267376889149971e-13
37 57 1.07753820166161767694e-12
37 58 8.41153392893066780841e-13
37 59 2.85854047423117421978e-13
37 60 1.11457378459013330852e-11
37 61 1.46713742754248884716e-11
37 62 2.97456586126453381221e-12
37 63 9.64618305203199314962e-13
37 64 -6.49022880467786672789e-13
37 65 2.11177477545039457000e-13
37 66 2.88937862676979327688e-12
37 67 2.44702235221146731844e-12
37 68 2.17933546840782257381e-12
37 69 2.56611914152866673211e-12
37 70 1.15337014923703094617e-12
37 71 -1.23514946045294198408e-13
38 0 6.50528909787938913974e-12
38 1 2.76416173769037755748e-12
38 2 -2.94157835800785324592e-13
38 3 3.62258804171693192065e-13
38 4 6.65624162508095530242e-13
38 5 1.44852397287043309932e-13
38 6 -6.39255108002611265042e-12
38 7 -1.32002463082073941869e-12
38 8 -9.22881047107055362863e-13
38 9 1.79891950001155820001e-13
38 10 9.54906265086321731425e-14
38 11 2.36921672590011528779e-13
38 12 1.04772079514266421709e-11
38 13 4.74022436089172931970e-12
38 14 2.32714237845455975942e-12
38 15 1.00406852157473266708e-12
38 16 6.89282513398685291124e-13
38 17 1.64255805174248661179e-13
38 18 1.24845987995392980117e-12
38 19 1.33507921085636945603e-12
38 20 5.87151340872837269895e-13
38 21 1.29129322366012309733e-13
38 22 4.52490323836860223320e-13
38 23 3.06529692359948509291e-13
38 24 1.42036180978107886877e-11
38 25 2.17026473404994234425e-12
38 26 8.11708844062715287896e-13
38 27 4.48851079359225132538e-13
38 28 4.98095551786409143283e-13
38 29 1.33966506398680677802e-13
38 30 -1.45180927749186975710e-11
38 31 -1.32345117130563291436e-12
38 32 1.46900945195195530692e-12
38 33 9.26297771002639318844e-13
38 34 7.54176346215321275342e-14
38 35 1.30091970259238818242e-13
38 36 1.38514975927573563272e-11
38 37 4.78252211519377759140e-12
38 38 1.61579846433697116252e-11
38 39 2.61464494396348093813e-12
38 40 7.19878731563513501232e-13
38 41 2.42894690773925144750e-13
38 42 -5.39798668313736241991e-12
38 43 5.24952411297395690386e-13
38 44 4.94845539424774772089e-13
38 45 1.05366735057260280648e-13
38 46 9.41445606303485708705e-13
38 47 5.62185609291000415147e-13
38 48 3.45718791661117543188e-12
38 49 7.83396805996483973607e-12
38 50 4.87834946629116282122e-12
38 51 2.00840920405227650064e-12
38 52 6.24990533213120473941e-13
38 53 2.86338723734687747915e-13
38 54 3.76685927001082212029e-12
38 55 3.63487439023409642484e-12
38 56 1.78873321278694647990e-12
38 57 6.39256657389068025276e-13
38 58 6.66851231623624754739e-13
38 59 3.04852521690703816517e-13
38 60 1.16892789954392389977e-11
38 61 1.49369495120196825156e-12
38 62 3.02782903285969516837e-12
38 63 -4.09184137967028672640e-13
38 64 -2.44880771716030319422e-13
38 65 2.69458088876585353762e-13
38 66 -1.69582372697301525653e-12
38 67 7.12650636594836129556e-12
38 68 1.13984153476994935412e-12
38 69 1.24139510729467614628e-12
38 70 3.74836366661471714980e-13
38 71 -3.29161605746441837936e-13
39 0 2.45387626981749567238e-12
39 1 -1.43158329745040082877e-13
39 2 9.14234056187907687283e-13
39 3 9.73812724682666602829e-13
39 4 5.43246307684778114988e-13
39 5 -4.13023111635930644002e-14
39 6 -1.96213885557848070702e-12
39 7 1.21716321094905500367e-12
39 8 2.50857912673779731363e-13
39 9 -3.86191679274279982336e-14
39 10 6.77805933566014071584e-14
39 11 2.47667530012351236102e-13
39 12 6.05942226120462156679e-12
39 13 8.49412684918376526858e-13
39 14 1.77403952327267311464e-12
39 15 1.19155042210955341189e-12
39 16 4.40604001425677438608e-13
39 17 3.49599890398554227995e-14
39 18 -1.82456960850242385896e-12
39 19 1.73801816291946771049e-13
39 20 6.20693608014331934470e-13
39 21 2.40581382022118838716e-13
39 22 2.39674472520813219812e-13
39 23 2.72449738777705729939e-13
39 24 3.33092919137538121642e-13
39 25 1.98967458465232024059e-12
39 26 3.42653916402855068849e-13
39 27 6.84634847726774546913e-13
39 28 4.79360256134885716649e-13
39 29 8.69458726135513709620e-14
39 30 -2.42879802761980780493e-12
39 31 8.47928369395021921451e-14
39 32 3.40812214752182641025e-13
39 33 1.01485119856557092178e-13
39 34 1.13119683309938213559e-13
39 35 1.40773338863987203670e-13
39 36 1.11712264920049963040e-11
39 37 3.12578988721901555905e-12
39 38 2.61464494396348093813e-12
39 39 4.09053460143653299428e-12
39 40 1.05668476673393105333e-12
39 41 1.38388420704525405951e-14
39 42 -9.90150931024557042470e-13
39 43 -2.10829704108364986072e-12
39 44 4.83098844009779514929e-13
39 45 -1.03135467001076478087e-13
39 46 3.96682987657560074632e-13
39 47 4.87406799356942007441e-13
39 48 2.59207079848691574873e-12
39 49 2.85651855618090679526e-12
39 50 2.34969818472165353892e-12
39 51 2.52829463592921367799e-12
39 52 1.09449221538591923732e-12
39 53 5.91416944361520930731e-14
39 54 -4.30825677298722472518e-13
39 55 -3.19561430114631118436e-13
39 56 1.74023840591171519199e-13
39 57 4.32778981086408895453e-13
39 58 2.21520192717389289286e-13
39 59 3.85781062338125040949e-13
39 60 3.01456226947242748551e-12
39 61 2.80433793349180522760e-12
39 62 2.29293148829306673839e-12
39 63 1.64705263751312002401e-12
39 64 9.71846964324650780732e-13
39 65 2.54689979340803873282e-13
39 66 1.32229671003284804604e-12
39 67 -7.47853060153306514961e-13
39 68 8.12979498913799117465e-13
39 69 2.75364308261885318188e-13
39 70 2.99954907987299515240e-13
39 71 2.20349322695882501031e-13
40 0 3.44763832127072717463e-12
40 1 5.86684807750803533292e-13
40 2 4.13676942789709561084e-13
40 3 3.31243325173899588850e-13
40 4 2.69193420937793908394e-13
40 5 8.90276584392241511957e-14
40 6 -7.64470628805053264619e-13
40 7 8.73402019613944255458e-13
40 8 -8.26558613232086493234e-14
40 9 -1.78994327642098912532e-13
40 10 4.20847083926760593111e-15
40 11 6.02456652082586099725e-14
40 12 2.91361053295123571422e-12
40 13 -3.69219252461226624268e-13
40 14 6.40783049826297186345e-13
40 15 3.46924991929635838714e-13
40 16 4.49986117295267703709e-13
40 17 1.81854263093308536575e-13
40 18 -7.12655573762662188561e-13
40 19 3.46793039418835329049e-13
40 20 -8.18760130320822208807e-14
40 21 4.55773160826099277109e-14
40 22 4.81760528078012981662e-14
40 23 3.07609387428541660937e-14
40 24 1.33584688762005552030e-12
40 25 -7.51684226717349054086e-14
40 26 4.54051059291529352401e-13
40 27 3.04698519707918777627e-13
40 28 4.42323890557844487424e-13
40 29 2.41129148476420924472e-13
40 30 -1.52295767876686345628e-12
40 31 -1.49108441142982318408e-13
40 32 -5.26587729184696033538e-14
40 33 8.18380577918706661366e-14
40 34 -4.26294094209260023241e-14
40 35 -4.60622657386572740619e-15
40 36 3.71857571218065258896e-12
40 37 -3.22024694909927149179e-13
40 38 7.19878731563513501232e-13
40 39 1.05668476673393105333e-12
40 40 1.47622370372536748819e-12
40 41 3.12412474820185347486e-13
40 42 -1.01493591968718390264e-12
40 43 -8.39106508491278230591e-13
40 44 3.02929184195158682996e-13
40 45 1.81153560420063389175e-13
40 46 -1.16939170414693716963e-13
40 47 9.08098409540666145301e-14
40 48 1.18553895766215928683e-12
40 49 1.16787689238514602354e-12
40 50 7.67312982151654325981e-13
40 51 9.57329947669427805271e-13
40 52 9.60595181229747617133e-13
40 53 4.08231434881624939826e-13
40 54 -5.03359326075653775790e-13
40 55 2.44238561316572736469e-13
40 56 3.03804284857875292999e-13
40 57 1.62522688552700581739e-13
40 58 -6.54574163130983798306e-14
40 59 9.64622000662997152463e-14
40 60 2.20883632424524172174e-12
40 61 3.11447775461834759995e-15
40 62 1.20663987639844871386e-12
40 63 7.89118404249444566893e-13
40 64 8.25096274334404817172e-13
40 65 4.70350692932545430782e-13
40 66 7.27349745813170079227e-13
40 67 -1.64613077083049925538e-13
40 68 2.56124268274813277052e-13
40 69 2.00972787286355786871e-13
40 70 -3.82286584809688159773e-14
40 71 8.59545468815341429328e-14
41 0 1.12282396502078689386e-13
41 1 7.22408763802900281987e-13
41 2 -2.48709313914671975179e-13
41 3 2.01202541084908854592e-13
41 4 1.99086090970827258403e-13
41 5 1.58208492974886532880e-13
41 6 -4.57806494276298350516e-13
41 7 3.52739484081385036747e-13
41 8 2.23155342983608648653e-13
41 9 -2.18833103579873718943e-13
41 10 -4.42638406223207957672e-14
41 11 -1.32759879411673210409e-14
41 12 -5.78111116427251457065e-14
41 13 -3.38828039020225345568e-13
41 14 3.10270325597299411436e-13
41 15 7.14863758754657878273e-14
41 16 2.42307472470534103467e-13
41 17 3.12913062063393006815e-13
41 18 7.17215452143254296265e-13
41 19 1.23009843997487863711e-13
41 20 2.94513486882068168592e-14
41 21 2.01706966266150956590e-14
41 22 -1.56101933499208369518e-14
41 23 -2.79998920975428374227e-15
41 24 1.26833085361321841238e-13
41 25 8.27480622479069447671e-14
41 26 4.98758595187721777853e-13
41 27 1.90925655940867062118e-13
41 28 3.26714526392833226428e-13
41 29 3.08712749758180762024e-13
41 30 -1.14742638568091747263e-13
41 31 -5.37660454919806145451e-13
41 32 -1.66807691884932618117e-13
41 33 -8.72933664697131648232e-14
41 34 1.43169840139670373739e-15
41 35 1.57405863353891927330e-14
41 36 3.95970162449113570264e-14
41 37 -4.41733635712662833671e-13
41 38 2.42894690773925144750e-13
41 39 1.38388420704525405951e-14
41 40 3.12412474820185347486e-13
41 41 6.84826722426676605534e-13
41 42 3.23707657885970492958e-13
41 43 -3.36745637699816634529e-13
41 44 1.78163439281929813218e-13
41 45 8.54361432096888023948e-14
41 46 -3.30522023180590768835e-14
41 47 -1.27908721972709878367e-13
41 48 -1.13399588302940853759e-12
41 49 5.72311709916693834229e-13
41 50 2.96237349446822251364e-13
41 51 2.67879330499713694552e-13
41 52 3.83316258786749717685e-13
41 53 6.17069049394429042336e-13
41 54 -1.16401375573298319047e-12
41 55 2.44721606712008806028e-13
41 56 -2.34426004051699878026e-13
41 57 -6.83057240332446570728e-14
41 58 -1.00911344132983300228e-13
41 59 -5.83963457477140632919e-14
41 60 1.83821502519313311490e-12
41 61 -4.47083544930134829046e-13
41 62 6.47561848850273047482e-13
41 63 4.62419248385645896196e-13
41 64 5.38950183072575091497e-13
41 65 5.31203523953537072167e-13
41 66 9.32805341059343711348e-13
41 67 -2.90319878019846228919e-13
41 68 -7.03832295797312458477e-14
41 69 -1.28964556114606646771e-13
41 70 -3.35037403652928822726e-14
41 71 -9.21514869059076225708e-15
42 0 -5.69693314541880784331e-12
42 1 1.23192852275177804433e-11
42 2 -1.65847845546987289298e-12
42 3 -1.56202766028530047157e-12
42 4 3.99834495640021813868e-13
42 5 -1.35411647205529177206e-13
42 6 2.47835218481696880652e-11
42 7 -5.47281701699919245864e-12
42 8 2.02987598738273658237e-12
42 9 -2.10325015894423291325e-12
42 10 2.90764211801775727447e-13
42 11 -3.00053472405173551431e-13
42 12 8.78208777062492230921e-12
42 13 -1.31748300851193794369e-14
42 14 -2.14005373346605511743e-12
42 15 -1.85207617868379527467e-12
42 16 -2.61278602412457234626e-13
42 17 2.75187680766973865132e-13
42 18 -2.73817899000966655632e-12
42 19 4.83730980262962089940e-12
42 20 2.98460543604346290975e-12
42 21 1.61066018482436963466e-12
42 22 -5.27140526917212721737e-13
42 23 -1.55180633419412712707e-13
42 24 9.39907071285573841607e-12
42 25 1.10513549949668574162e-12
42 26 -1.62977062429479393284e-13
42 27 -9.37176598596542998367e-13
42 28 3.91858930186607823080e-13
42 29 -1.85000496925972067784e-14
42 30 9.13970220437324798808e-14
42 31 -2.67625339837560708340e-12
42 32 2.32694789549193623740e-12
42 33 -3.19862715602597082080e-12
42 34 -9.59459706730106315867e-13
42 35 -1.62479110683267873508e-13
42 36 -4.40027565608028623076e-11
42 37 8.62220542128285152480e-12
42 38 -5.39798668313736241991e-12
42 39 -9.90150931024557042470e-13
42 40 -1.01493591968718390264e-12
42 41 3.23707657885970492958e-13
42 42 2.53280059129461926305e-10
42 43 9.16222158892757865170e-12
42 44 4.79971362133571996641e-12
42 45 -8.84869431273666654911e-13
42 46 3.27094548880067500363e-13
42 47 2.12584290846635625410e-13
42 48 -2.17384737269103583715e-11
42 49 -1.00103005732475752572e-11
42 50 3.68472402988037811048e-12
42 51 2.62031286461082659463e-12
42 52 2.38922010214599635423e-12
42 53 9.47537315997042034670e-13
42 54 3.08024304013615007928e-11
42 55 -7.33407183187358282422e-12
42 56 -1.76463872977737992381e-12
42 57 -2.33064307602601739443e-12
42 58 -1.52852665353949032698e-13
42 59 1.39197214848242731053e-13
42 60 -7.40185526538764815700e-12
42 61 1.33661952748978478740e-11
42 62 5.48486458694485996538e-12
42 63 1.40363013520438419729e-12
42 64 3.68380956450135014480e-12
42 65 1.72552298365384199887e-12
42 66 4.10496320765701679623e-11
42 67 -1.22755437147103018615e-11
42 68 9.98480600258435725268e-13
42 69 -2.94755298958017345261e-12
42 70 2.57673018148104357215e-13
42 71 7.66522438236195433259e-13
43 0 1.25360006121368425173e-11
43 1 5.60557763167151968538e-12
43 2 -1.01969391766261404480e-12
43 3 -1.54262406770324905009e-12
43 4 -4.86562675415479359848e-13
43 5 2.20028877018262613599e-13
43 6 -6.07155349209914632655e-12
43 7 -3.06125331529893160467e-12
43 8 -2.37381967362655463314e-13
43 9 -8.76892888850854767710e-13
43 10 -7.83745722856543119016e-13
43 11 -5.41754684201642620346e-13
43 12 9.20697671987064831715e-12
43 13 4.43809904832089292619e-12
43 14 -7.94120800467884747574e-13
43 15 -5.91090432687655156963e-13
43 16 2.90754537754379083531e-13
43 17 -1.80068583052373541307e-13
43 18 -1.65339256294408688713e-12
43 19 3.28796077760394649408e-12
43 20 -2.43504579495421139831e-12
43 21 8.41607310447697700961e-13
43 22 -1.37493540750352650395e-13
43 23 -3.15672870509707802524e-13
43 24 1.37709701026871114607e-11
43 25 -2.30268833410751986365e-12
43 26 -1.21002393996867608818e-12
43 27 -8.75350653902873271357e-13
43 28 -3.91516034380555375272e-14
43 29 -1.66946927198329112710e-13
43 30 -1.43824234104925723736e-11
43 31 6.12033884470640909452e-12
43 32 -3.06481941816553361510e-12
43 33 2.87532305282003632590e-14
43 34 -5.23509003947207116339e-13
43 35 -1.58104658998952042702e-13
43 36 4.62432382121385541249e-12
43 37 3.28170480056516427277e-12
43 38 5.24952411297395690386e-13
43 39 -2.10829704108364986072e-12
43 40 -8.39106508491278230591e-13
43 41 -3.36745637699816634529e-13
43 42 9.16222158892757865170e-12
43 43 4.48010676516625075391e-11
43 44 -6.42320201049449705578e-13
43 45 -2.35544239606737635093e-13
43 46 2.89741272671903966873e-13
43 47 2.35380127156750131665e-13
43 48 2.20027155422062037288e-12
43 49 -3.20634610243013520291e-12
43 50 1.96791343208533302094e-13
43 51 -1.19292958316138660543e-12
43 52 -9.14835709168128928925e-13
43 53 -2.13120199884523581130e-13
43 54 -6.67436179976886731491e-12
43 55 2.95219995989563543302e-12
43 56 -3.12961242577297879175e-13
43 57 -8.98349049274604467626e-13
43 58 4.75797959595333152880e-13
43 59 2.07972985364370593934e-13
43 60 5.30953792784186989736e-12
43 61 -5.59295985006382250190e-12
43 62 -8.32348873834053221517e-13
43 63 -6.46432649613280561119e-13
43 64 -4.67389788773493393402e-13
43 65 -3.85001074708983522071e-13
43 66 1.79742707844843442069e-11
43 67 1.26413952832421394353e-12
43 68 2.34036565574540464944e-12
43 69 -1.25307933759602683322e-12
43 70 -1.50363063439377639252e-13
43 71 -1.02042250300892525343e-13
44 0 -9.88946521653277279442e-13
44 1 1.79730388934176938111e-12
44 2 -1.24237101302920108053e-13
44 3 8.79837937172022216678e-13
44 4 9.84751252139074356215e-14
44 5 -1.85323171510308095529e-14
44 6 3.16201174744931141069e-12
44 7 -2.80044678946885738493e-13
44 8 1.33839178079295386671e-13
44 9 2.15242455778106565911e-13
44 10 9.41060501815716290355e-14
44 11 1.78415260867136461573e-13
44 12 5.26056822164882865929e-12
44 13 1.02580444935697660575e-12
44 14 3.64686028712946098817e-13
44 15 -3.13677391626280563939e-13
44 16 -9.79131824677934858128e-15
44 17 1.88611173943238915089e-13
44 18 2.26320630797774870999e-13
44 19 -2.33306306962822721968e-13
44 20 4.74561444563234637000e-13
44 21 2.09025690828854360724e-13
44 22 3.87710005459624001677e-13
44 23 1.51648350904189286571e-13
44 24 1.54619009624284100346e-12
44 25 2.03599696007658261697e-12
44 26 1.27513435462684821308e-12
44 27 -6.90707639722976196104e-14
44 28 -1.33405747870460035287e-15
44 29 2.53933015838611450012e-13
44 30 -2.28336184563967000731e-12
44 31 1.71951410292857328780e-13
44 32 -4.53396100204400587519e-13
44 33 6.08887205250480109872e-13
44 34 1.87224776841228206918e-14
44 35 6.53678714050620524552e-14
44 36 1.04547352141460890180e-11
44 37 3.12072738904087095274e-12
44 38 4.94845539424774772089e-13
44 39 4.83098844009779514929e-13
44 40 3.02929184195158682996e-13
44 41 1.78163439281929813218e-13
44 42 4.79971362133571996641e-12
44 43 -6.42320201049449705578e-13
44 44 9.64608981488639954792e-12
44 45 -4.29268613712330669990e-14
44 46 3.95420260185685814907e-13
44 47 2.07296259117942993794e-13
44 48 2.07713502080744125343e-12
44 49 1.35494378630563828123e-12
44 50 5.35822885955082265910e-13
44 51 3.07618174018796340454e-13
44 52 9.21839490300097775249e-14
44 53 4.77473701514818823793e-13
44 54 3.15585736712721193197e-12
44 55 1.73778628692282557655e-13
44 56 2.04440576294572710833e-13
44 57 1.19194871929654560743e-13
44 58 3.47300618423024751235e-13
44 59 2.46002501882003804699e-13
44 60 1.03224728544032364553e-11
44 61 2.83949669618502057939e-13
44 62 -1.02536091668304784589e-13
44 63 7.18411328828116369284e-14
44 64 -1.83232920493718477490e-13
44 65 7.34693736211410134860e-13
44 66 4.42007479432866929035e-12
44 67 9.13928803220762049283e-13
44 68 -4.76942054489437408348e-13
44 69 7.92463908066796163355e-13
44 70 1.18193390746138427394e-13
44 71 1.07618573848640896238e-13
45 0 1.27513014782992531343e-12
45 1 3.49259056305970177123e-13
45 2 -5.12649522675909821099e-13
45 3 1.36623049895823353132e-13
45 4 3.13185161644173700545e-14
45 5 -4.36029564207715748745e-14
45 6 8.67556620965224272077e-13
45 7 1.40087918225743587599e-13
45 8 8.07502110043457000468e-13
45 9 -3.18353884564719113817e-14
45 10 1.20321759028401719646e-14
45 11 4.79662155739051906949e-14
45 12 3.36479475925431348507e-12
45 13 5.85930843464245742697e-13
45 14 5.04510866388127159736e-13
45 15 4.08113216015205392532e-14
45 16 6.89438791733128889928e-14
45 17 5.93767338482913095856e-14
45 18 -8.51159057196205602551e-13
45 19 7.53051655627488381530e-13
45 20 6.98881932850464380917e-13
45 21 2.62427261751023102986e-13
45 22 1.14143269208463945809e-13
45 23 5.66054538833554444251e-14
45 24 9.10788845940583620440e-13
45 25 5.17593130028365719793e-13
45 26 3.98220970522697476918e-13
45 27 -1.64197978644938693365e-13
45 28 1.43984290280105252665e-14
45 29 -1.58668785081498827946e-14
45 30 1.60116148446734046172e-12
45 31 -3.05171326713970896042e-13
45 32 1.34205241082965809467e-13
45 33 4.89311056928861298477e-13
45 34 9.54458048783413703092e-14
45 35 6.58492587284521200806e-14
45 36 3.71921588045068404935e-12
45 37 -3.77408618418568978628e-13
45 38 1.05366735057260280648e-13
45 39 -1.03135467001076478087e-13
45 40 1.81153560420063389175e-13
45 41 8.54361432096888023948e-14
45 42 -8.84869431273666654911e-13
45 43 -2.35544239606737635093e-13
45 44 -4.29268613712330669990e-14
45 45 1.87367282478109445347e-12
45 46 9.80507199665394288187e-14
45 47 -2.41349785874360634404e-15
45 48 3.27613186151692649853e-12
45 49 1.37775119019188940427e-12
45 50 -9.83292876678094717314e-14
45 51 -2.20875956141400967053e-13
45 52 -7.01295871521714250733e-14
45 53 6.05219556596462702596e-14
45 54 6.35930605738427306751e-13
45 55 5.98575836503277533324e-13
45 56 3.33130100920069776677e-13
45 57 4.17701104498924286326e-13
45 58 -5.26885534799806413325e-16
45 59 -4.80505658543586695841e-14
45 60 3.02977354853740932426e-12
45 61 2.69755012004158438500e-13
45 62 3.02597074560037703432e-14
45 63 -1.97442488558577055070e-13
45 64 -1.21413231307423628313e-13
45 65 7.35284383775822079965e-14
45 66 5.77875862066217673751e-13
45 67 1.74688549295239075614e-12
45 68 5.51967794882534010972e-13
45 69 4.79015102489679056556e-13
45 70 -2.00043903451666965363e-14
45 71 -4.89121036089183027779e-14
46 0 2.50295687558185156881e-12
46 1 3.27163956677937076649e-13
46 2 2.31527311662424182365e-13
46 3 1.34180234341965889831e-14
46 4 7.29266139609782841916e-14
46 5 -7.37286920711826308728e-14
46 6 -9.09334537426050252935e-13
46 7 -3.81568427559780490103e-13
46 8 1.72516862945297150194e-13
46 9 2.67917703933755486552e-14
46 10 -3.45357620577466280498e-14
46 11 1.10756047099265360391e-14
46 12 1.42975997849244554913e-12
46 13 1.14091803878829950055e-12
46 14 2.94893769054457166339e-13
46 15 1.80829028594777162596e-13
46 16 -8.29277071732913304536e-15
46 17 -9.96533432294570894516e-15
46 18 1.99319068462454869108e-13
46 19 -3.07623524289131395643e-14
46 20 1.71421300755147472912e-13
46 21 1.10928192287499366990e-14
46 22 1.39664429053415538120e-13
46 23 4.04039726399314270875e-14
46 24 1.50093446791530276931e-12
46 25 5.64055037751222875075e-13
46 26 3.26685877488617136065e-13
46 27 1.38975457336834981618e-13
46 28 -1.47585473667243557235e-14
46 29 -2.94539136264267385045e-14
46 30 -7.69253490411767917977e-13
46 31 -9.67773494853646039757e-14
46 32 2.52491716180388569795e-13
46 33 1.27386731269907448128e-13
46 34 1.14711235992583776053e-13
46 35 5.35188789080180566302e-14
46 36 1.19072323709572582559e-12
46 37 1.11215518682631998387e-12
46 38 9.41445606303485708705e-13
46 39 3.96682987657560074632e-13
46 40 -1.16939170414693716963e-13
46 41 -3.30522023180590768835e-14
46 42 3.27094548880067500363e-13
46 43 2.89741272671903966873e-13
46 44 3.95420260185685814907e-13
46 45 9.80507199665394288187e-14
46 46 6.69237105425453733047e-13
46 47 8.98842792662802484684e-14
46 48 8.39171669529485553914e-13
46 49 6.89839097766171495196e-13
46 50 7.87552174243988681601e-13
46 51 2.69522772835742848121e-13
46 52 -4.24727218585040105770e-14
46 53 -4.34325591339505610011e-14
46 54 1.38603991992582065328e-12
46 55 5.38479198200434434280e-13
46 56 9.26629782141372014822e-14
46 57 1.07502931017181698486e-13
46 58 1.84296273372203447725e-13
46 59 6.57477781472731428863e-14
46 60 2.33272257736937127179e-12
46 61 7.95167750700457236535e-13
46 62 3.48222260379748528440e-13
46 63 9.63605350467314674551e-14
46 64 -8.49484650747051393010e-14
46 65 -5.26286189931363246194e-14
46 66 1.19045555729988548000e-12
46 67 4.81125808428548561171e-13
46 68 1.72836981825691425604e-13
46 69 -5.56609424031771155463e-14
46 70 1.75909027916182862881e-13
46 71 -6.38776073548799739489e-15
47 0 1.38207035071228993780e-12
47 1 2.90291054014378364577e-13
47 2 4.77556032871711893196e-13
47 3 1.37745544502150318723e-13
47 4 4.79598733088513592143e-14
47 5 -1.36311465119565151390e-14
47 6 3.39937176058114857329e-13
47 7 5.62057848376075768558e-14
47 8 2.82411286836681919315e-13
47 9 8.04803992065716709769e-14
47 10 1.30702290204381613145e-14
47 11 8.47645243391991352680e-14
47 12 1.11300218606027361894e-12
47 13 4.78533553836777015221e-13
47 14 3.77999443381385152400e-13
47 15 2.39577425973715731652e-13
47 16 4.85047727721791925476e-14
47 17 -4.12906508579317893016e-14
47 18 -1.40803526756912538013e-12
47 19 1.63984510635524401821e-13
47 20 9.56702086735036022808e-15
47 21 9.67323475003833282015e-14
47 22 7.78438565508061347576e-14
47 23 1.14165833398111056921e-13
47 24 6.59298440805003605447e-13
47 25 6.71304943841125782172e-13
47 26 3.09483547969177376695e-13
47 27 1.15923814228871325631e-13
47 28 4.04493699609011572297e-14
47 29 -4.00863683197830507477e-14
47 30 -3.00715291558036267239e-13
47 31 -1.51927244467509214230e-14
47 32 2.78381764957080205221e-15
47 33 1.72905092772049299831e-13
47 34 7.73365012879899623739e-14
47 35 9.09365876708865337355e-14
47 36 1.55336495338503772442e-12
47 37 5.00314204332679169311e-13
47 38 5.62185609291000415147e-13
47 39 4.87406799356942007441e-13
47 40 9.08098409540666145301e-14
47 41 -1.27908721972709878367e-13
47 42 2.12584290846635625410e-13
47 43 2.35380127156750131665e-13
47 44 2.07296259117942993794e-13
47 45 -2.41349785874360634404e-15
47 46 8.98842792662802484684e-14
47 47 3.21971867015246057149e-13
47 48 1.15135932831036718603e-12
47 49 4.23004802680889446235e-13
47 50 5.57993503348238428390e-13
47 51 4.85619738310153086166e-13
47 52 1.02749652326503549437e-13
47 53 -1.00240896345683619936e-13
47 54 4.66150657723519432232e-13
47 55 1.57696072675733505522e-13
47 56 2.19589101545077849353e-13
47 57 1.23924664781744303932e-13
47 58 1.11792251042602188215e-13
47 59 2.25484461659556366927e-13
47 60 -2.25174035965550526730e-13
47 61 1.55482893727667874587e-12
47 62 5.92025082352332005194e-13
47 63 1.91213155810290804021e-13
47 64 1.15934871071643632530e-14
47 65 -3.53494745527813567710e-14
47 66 7.88024115641002351691e-13
47 67 2.41311388947130521712e-13
47 68 8.76352662078339375561e-14
47 69 2.18422582069549076710e-13
47 70 1.21653118406945268354e-13
47 71 1.13577496562290880418e-13
48 0 2.41706422260372818243e-11
48 1 5.30820808730685631925e-12
48 2 4.92276951085685635839e-12
48 3 1.74710880064784612738e-12
48 4 3.39415176349157754860e-13
48 5 -2.15629744427687017609e-13
48 6 1.18342069157789865113e-12
48 7 7.99016764982083272743e-13
48 8 1.98172705041651955938e-12
48 9 -4.32075595118377355341e-14
48 10 -9.78946533290269658382e-13
48 11 6.32997000692912410867e-13
48 12 3.46385241588805065327e-11
48 13 2.66740955744174409664e-12
48 14 3.60262554420934496637e-12
48 15 -5.98411738726120032619e-13
48 16 8.08095884782240853958e-13
48 17 -1.81168210198103477264e-13
48 18 -6.06257295065893939855e-13
48 19 -2.30399700884578845119e-12
48 20 6.63494471207361736696e-13
48 21 4.10510849547782187379e-13
48 22 1.25947400003506144262e-12
48 23 3.41139043038214063386e-13
48 24 7.02059204373891691583e-12
48 25 2.65749708424113968864e-12
48 26 3.49196358028356894717e-12
48 27 -6.81319493710953459670e-13
48 28 -1.17607468537747528415e-12
48 29 -2.17091708497539755276e-13
48 30 1.22595907060760853492e-11
48 31 5.15461841875239207661e-12
48 32 1.84802398555009489194e-12
48 33 1.43346659734732265848e-12
48 34 7.36120711157250802913e-13
48 35 1.19451590395942884432e-13
48 36 3.64901197055451306938e-11
48 37 7.16428568015111043932e-12
48 38 3.45718791661117543188e-12
48 39 2.59207079848691574873e-12
48 40 1.18553895766215928683e-12
48 41 -1.13399588302940853759e-12
48 42 -2.17384737269103583715e-11
48 43 2.20027155422062037288e-12
48 44 2.07713502080744125343e-12
48 45 3.27613186151692649853e-12
48 46 8.39171669529485553914e-13
48 47 1.15135932831036718603e-12
48 48 1.36241149181909835129e-10
48 49 1.32575040439832383929e-11
48 50 2.46459706434476275330e-12
48 51 1.81229225975447671639e-12
48 52 -7.54292745593416023406e-14
48 53 -1.30436542702235846002e-12
48 54 -5.01985797400114429244e-12
48 55 8.62821716380740554907e-12
48 56 2.88218790202641302905e-12
48 57 5.73419088954237389168e-12
48 58 1.08765439065870450531e-12
48 59 1.53054540919248353868e-12
48 60 1.45178273788152403654e-11
48 61 1.05745227207073054360e-11
48 62 1.08149911007009563786e-12
48 63 3.50770529842057366211e-12
48 64 -9.49534011297789094961e-13
48 65 -1.25049674606111467314e-12
48 66 1.26643006248755836600e-11
48 67 8.33203377107276187869e-12
48 68 2.36973146330768156338e-12
48 69 5.03864757337047676700e-12
48 70 6.99563866812698588530e-13
48 71 7.73570306606809163272e-13
49 0 9.86688134855319974698e-12
49 1 5.70610410282907526390e-12
49 2 1.40872842144936467785e-12
49 3 2.23249977499901519907e-12
49 4 8.41652698492897822440e-13
49 5 3.47247714847152858895e-13
49 6 -8.23749586975232745034e-12
49 7 -1.27005809053230786001e-12
49 8 -6.59529085606357013141e-14
49 9 7.45107078607496584152e-13
49 10 -8.36090478407622077027e-15
49 11 4.64331553514599634509e-13
49 12 1.47191505478360384225e-11
49 13 4.31852372674299979702e-12
49 14 4.11940349639262172518e-12
49 15 1.73978859607222111360e-12
49 16 1.14060714184318318208e-12
49 17 5.49417068093550414741e-13
49 18 -2.48983500047640894109e-12
49 19 -1.79122139705595445669e-12
49 20 1.13683547724470024108e-12
49 21 1.33059971072611162129e-12
49 22 9.57161248193583598816e-13
49 23 5.58661010105194030614e-13
49 24 8.09822519777481909757e-12
49 25 3.64170622482788512219e-12
49 26 6.28768320740816772127e-12
49 27 1.81973640416385476061e-12
49 28 7.75850013681052232947e-13
49 29 5.51971745890923277118e-13
49 30 -9.39401658411501380061e-12
49 31 -3.33033390385951198724e-13
49 32 1.60239339585537715385e-12
49 33 8.23691754748056093529e-13
49 34 1.08101258391996365636e-12
49 35 5.30048483408189827597e-13
49 36 3.91543442071027823721e-11
49 37 7.12482823917813482927e-12
49 38 7.83396805996483973607e-12
49 39 2.85651855618090679526e-12
49 40 1.16787689238514602354e-12
49 41 5.72311709916693834229e-13
49 42 -1.00103005732475752572e-11
49 43 -3.20634610243013520291e-12
49 44 1.35494378630563828123e-12
49 45 1.37775119019188940427e-12
49 46 6.89839097766171495196e-13
49 47 4.23004802680889446235e-13
49 48 1.32575040439832383929e-11
49 49 3.08661107371211448738e-11
49 50 5.51957336535405866751e-12
49 51 2.28269549989548623908e-12
49 52 1.22664642320870139215e-12
49 53 5.21589316307328595523e-13
49 54 1.76725358230886430426e-12
49 55 3.00908503566369419717e-12
49 56 2.56094086872998175228e-12
49 57 2.39781163341667783063e-12
49 58 1.20833753633722303549e-12
49 59 6.92746556646698315756e-13
49 60 1.85620298021851402711e-11
49 61 1.41613622500910486733e-11
49 62 1.10837468407796569214e-11
49 63 3.31027347043554283732e-12
49 64 1.54576573746372597850e-12
49 65 4.35569327840852753114e-13
49 66 3.75762996001733612967e-12
49 67 5.78551829596925752093e-12
49 68 3.34604250093687572477e-12
49 69 2.09370108011148552099e-12
49 70 1.27522680017087255323e-12
49 71 6.26526222427354798896e-13
50 0 5.91772499058600609283e-12
50 1 3.12662499855100566661e-12
50 2 1.19373043051757988384e-12
50 3 1.38607874761260950376e-12
50 4 2.00795975366586425880e-13
50 5 3.80109542195471328363e-14
50 6 1.48929796158852730049e-12
50 7 1.90697888074307730488e-13
50 8 6.06739841702835125912e-13
50 9 -1.32525417801297117054e-13
50 10 -1.02634475941643783376e-13
50 11 2.05795508541318743710e-13
50 12 9.67191712275596219948e-12
50 13 2.63166985437620160334e-12
50 14 2.36643173398137909426e-12
50 15 1.53890698360809889111e-12
50 16 5.07558587888157029438e-13
50 17 8.64795286659871583943e-14
50 18 -1.73507364691818967467e-12
50 19 -7.14557630164285644430e-13
50 20 9.00601325131379926439e-13
50 21 4.12270405171832323649e-13
50 22 5.19807759974984433445e-13
50 23 3.32225472158949940407e-13
50 24 7.24403968642678093628e-12
50 25 3.48414346730171450534e-12
50 26 2.74643959753575254759e-12
50 27 1.85738796477097758046e-12
50 28 4.30636566981134298406e-13
50 29 3.18279752272727076870e-14
50 30 -9.89670436362346770183e-12
50 31 5.33573383023550005134e-13
50 32 1.25837994921426294070e-12
50 33 2.62256109037003834649e-13
50 34 3.94863070188444164202e-13
50 35 4.40943854901706195621e-13
50 36 1.07950021002840165291e-11
50 37 5.95203586199946665550e-12
50 38 4.87834946629116282122e-12
50 39 2.34969818472165353892e-12
50 40 7.67312982151654325981e-13
50 41 2.96237349446822251364e-13
50 42 3.68472402988037811048e-12
50 43 1.96791343208533302094e-13
50 44 5.35822885955082265910e-13
50 45 -9.83292876678094717314e-14
50 46 7.87552174243988681601e-13
50 47 5.57993503348238428390e-13
50 48 2.46459706434476275330e-12
50 49 5.51957336535405866751e-12
50 50 8.82950518379954377049e-12
50 51 2.77387195914611471563e-12
50 52 1.11306674151125865421e-12
50 53 1.12994125878948140977e-13
50 54 1.54739088138153791057e-12
50 55 1.54981677305104949696e-13
50 56 5.13389909198019340889e-13
50 57 9.01709968088122005906e-13
50 58 7.17858616367417158661e-13
50 59 7.01102141172541700317e-13
50 60 5.71308278683885824600e-12
50 61 5.78562864966095317117e-12
50 62 6.95906610423314275089e-12
50 63 2.53713667479085732867e-12
50 64 4.69710531337794264883e-13
50 65 1.59957271180819263394e-13
50 66 -1.74797968663935261206e-13
50 67 -5.63012591140564863290e-14
50 68 7.25104783262323578195e-13
50 69 8.63368556893714396529e-13
50 70 1.03284445223472759515e-12
50 71 6.29224786737685267152e-13
51 0 4.79918413905387263357e-12
51 1 8.46411834915028451450e-13
51 2 9.25928512693570384236e-13
51 3 9.51836125076930923119e-13
51 4 4.89120440946292612888e-13
51 5 1.33673067516657959066e-13
51 6 -1.67354158827142353337e-12
51 7 7.75834251231864355352e-13
51 8 6.47203877084907748623e-13
51 9 9.88816134264072864784e-14
51 10 5.95667062928916140407e-14
51 11 2.68723052988174547820e-13
51 12 6.80501433394447720798e-12
51 13 1.67166664445940589168e-12
51 14 1.82803329474454203013e-12
51 15 1.24983385903244165102e-12
51 16 5.12923838019649152089e-13
51 17 2.16649838614063472221e-13
51 18 -2.53142456448442278867e-12
51 19 -4.85382726516285063747e-14
51 20 5.09026264336868414959e-13
51 21 1.58116871474001199587e-13
51 22 2.78186728884101213191e-13
51 23 2.63821245746507331737e-13
51 24 4.23354296980238603744e-13
51 25 1.56149409678417157602e-12
51 26 1.45064700685745528132e-12
51 27 1.26080330337708897441e-12
51 28 7.54054733148282275540e-13
51 29 2.74948061074994842095e-13
51 30 -3.20407289562016686355e-12
51 31 -1.49452895980741184518e-13
51 32 2.68431100479404254291e-13
51 33 -8.42477735435566654303e-14
51 34 6.37166937000775900958e-14
51 35 2.62827330037259493877e-13
51 36 6.97917502906407093893e-12
51 37 1.83338896206946736780e-12
51 38 2.00840920405227650064e-12
51 39 2.52829463592921367799e-12
51 40 9.57329947669427805271e-13
51 41 2.67879330499713694552e-13
51 42 2.62031286461082659463e-12
51 43 -1.19292958316138660543e-12
51 44 3.07618174018796340454e-13
51 45 -2.20875956141400967053e-13
51 46 2.69522772835742848121e-13
51 47 4.85619738310153086166e-13
51 48 1.81229225975447671639e-12
51 49 2.28269549989548623908e-12
51 50 2.77387195914611471563e-12
51 51 3.79541880132087184161e-12
51 52 1.30037140416492066560e-12
51 53 3.27781265657952238509e-13
51 54 -3.24164199920910540069e-14
51 55 -6.14894174482609538128e-13
51 56 2.50420938891162030764e-13
51 57 1.60470496459396223719e-13
51 58 2.72413099372065679116e-13
51 59 5.47796178073802612594e-13
51 60 4.14730892347028597831e-12
51 61 4.56311597231209573102e-12
51 62 4.53792989324251375926e-12
51 63 3.28334438750528592937e-12
51 64 1.46792010374225145105e-12
51 65 5.76116476617748443735e-13
51 66 4.09300949062432968646e-12
51 67 -2.27669357041968578174e-12
51 68 1.84837226597152286600e-13
51 69 1.31155665744071463307e-13
51 70 3.59994243807344750354e-13
51 71 5.16944258990729320180e-13
52 0 2.21981758306698677505e-12
52 1 1.17011700315981757172e-12
52 2 3.37422641152897639585e-13
52 3 3.44707590922096149233e-13
52 4 3.33242178131817067835e-13
52 5 1.00064651919058264463e-13
52 6 4.73049068667659134291e-13
52 7 1.42334490577431508338e-12
52 8 5.47458366743979503985e-14
52 9 -1.30104450283657155355e-13
52 10 6.54374083619835272070e-14
52 11 9.03017524677673209638e-14
52 12 3.32666826234983905936e-12
52 13 1.14634102273958688180e-13
52 14 7.60701746766176856318e-13
52 15 4.30279266621237458100e-13
52 16 4.82735101596914096582e-13
52 17 2.04310622799739603988e-13
52 18 -1.10866006225760162739e-12
52 19 2.76342439004707021428e-13
52 20 -4.62531980686114015072e-14
52 21 1.70457133917567429341e-13
52 22 9.33571284390905746827e-14
52 23 7.74464536715777756351e-14
52 24 1.35612521550490125411e-12
52 25 2.36949351787575869294e-13
52 26 9.13099085830270800277e-13
52 27 6.07315300660863484315e-13
52 28 7.05110299723335633892e-13
52 29 2.72123409772349469999e-13
52 30 -1.65456440984389043085e-12
52 31 2.66659309633193595585e-13
52 32 -5.55926225208428225683e-16
52 33 -1.11667177654868742915e-13
52 34 1.96335660397290649123e-15
52 35 7.90174937156774372225e-14
52 36 1.88237658163750478198e-12
52 37 4.56425652087635762249e-14
52 38 6.24990533213120473941e-13
52 39 1.09449221538591923732e-12
52 40 9.60595181229747617133e-13
52 41 3.83316258786749717685e-13
52 42 2.38922010214599635423e-12
52 43 -9.14835709168128928925e-13
52 44 9.21839490300097775249e-14
52 45 -7.01295871521714250733e-14
52 46 -4.24727218585040105770e-14
52 47 1.02749652326503549437e-13
52 48 -7.54292745593416023406e-14
52 49 1.22664642320870139215e-12
52 50 1.11306674151125865421e-12
52 51 1.30037140416492066560e-12
52 52 1.46304132473616710006e-12
52 53 4.68457033633077060498e-13
52 54 -4.79478251231298408008e-14
52 55 2.08273570944292434805e-13
52 56 2.22700603167049916299e-13
52 57 9.08914547727187993885e-14
52 58 -6.60355505787705427772e-14
52 59 1.67450604115974191029e-13
52 60 3.94890866617685378807e-12
52 61 1.27274443230570220213e-12
52 62 2.30336400929374120182e-12
52 63 1.77977981462411601281e-12
52 64 1.59794023991312706468e-12
52 65 5.75978223791155325221e-13
52 66 -9.30904209010727619682e-13
52 67 -9.87326608076249653617e-13
52 68 3.41151600868975528678e-13
52 69 5.85214826667406026836e-14
52 70 2.87367679877729593953e-14
52 71 2.00202883727101338231e-13
53 0 5.44601682370790219307e-14
53 1 7.20782185712202622036e-13
53 2 -2.41376290004627068213e-13
53 3 1.72392158995434004236e-13
53 4 2.32339410422207333326e-13
53 5 1.80161853761940806042e-13
53 6 -6.66266475632509160670e-13
53 7 1.34684806722183825079e-13
53 8 2.03033818508005749469e-13
53 9 -1.84637746227374878918e-13
53 10 -3.93628621306913352423e-14
53 11 -3.04673094918561504167e-14
53 12 4.04712537363977862527e-13
53 13 -9.05290198828136459479e-14
53 14 4.19239940622396385304e-13
53 15 1.53971838474812989839e-13
53 16 2.68819003729396235578e-13
53 17 3.33567576176616130447e-13
53 18 5.05066890410064721214e-13
53 19 2.60628360332693782741e-13
53 20 -2.98328246158381688874e-14
53 21 1.31039111168088211440e-14
53 22 1.22380724430056721078e-14
53 23 -1.36220296420200600446e-14
53 24 6.19072059719762643055e-13
53 25 -2.08592185554652395805e-13
53 26 4.77981361919413649031e-13
53 27 1.82001050780829399764e-13
53 28 3.60395536594974399397e-13
53 29 4.33864063754686226945e-13
53 30 -9.70188216200570494801e-13
53 31 -1.94256195708222162098e-13
53 32 -2.18142506672776282566e-13
53 33 -4.17631122161083234562e-14
53 34 1.44021389791327276542e-16
53 35 -5.12969362200304239574e-14
53 36 7.37695218564717847158e-13
53 37 -1.78657350732744322268e-13
53 38 2.86338723734687747915e-13
53 39 5.91416944361520930731e-14
53 40 4.08231434881624939826e-13
53 41 6.17069049394429042336e-13
53 42 9.47537315997042034670e-13
53 43 -2.13120199884523581130e-13
53 44 4.77473701514818823793e-13
53 45 6.05219556596462702596e-14
53 46 -4.34325591339505610011e-14
53 47 -1.00240896345683619936e-13
53 48 -1.30436542702235846002e-12
53 49 5.21589316307328595523e-13
53 50 1.12994125878948140977e-13
53 51 3.27781265657952238509e-13
53 52 4.68457033633077060498e-13
53 53 8.03327500924244019021e-13
53 54 -9.45124011407524591190e-14
53 55 -5.67727236699197170383e-14
53 56 -1.14383789333510429624e-13
53 57 -1.31734805300222913341e-13
53 58 -5.92679469875371272897e-14
53 59 -9.07383705660761380091e-14
53 60 1.88077374947571291080e-12
53 61 -2.31071381975150159507e-13
53 62 9.56899004763165996096e-13
53 63 5.72574918173468810028e-13
53 64 6.81305991039705424688e-13
53 65 8.47922546040797785132e-13
53 66 1.09649692545127313391e-12
53 67 -1.35768917812304006440e-13
53 68 7.39424573581269264669e-14
53 69 -4.59839399821553296306e-14
53 70 -3.98604871563603479326e-14
53 71 -9.83722544046889129018e-14
54 0 1.44851188895881465139e-11
54 1 8.19518070810095599200e-12
54 2 -5.84437098767637933304e-13
54 3 1.30657523567548448125e-12
54 4 3.86191177516779777245e-13
54 5 -1.07998981432562695987e-13
54 6 1.05351012430203462473e-11
54 7 1.05689254861643772549e-11
54 8 1.50160267115385462294e-12
54 9 -4.17420915863177707012e-13
54 10 3.83487795736934535350e-13
54 11 3.52598766834329499372e-13
54 12 1.40362011342920697484e-11
54 13 -1.71181586727154022500e-13
54 14 -1.87393088579615857200e-12
54 15 2.07006768385720772858e-14
54 16 -1.19897642832795678506e-12
54 17 7.09023869431385262337e-14
54 18 -3.49781033969933573149e-12
54 19 1.29370863592130961348e-12
54 20 4.38703855696818424872e-12
54 21 1.89362715136397216125e-13
54 22 8.62997642034420756528e-13
54 23 6.41855951624128882449e-13
54 24 1.78762354086156227999e-12
54 25 7.57767328639945824907e-12
54 26 8.23450763004120868319e-13
54 27 1.01896256468049797296e-12
54 28 -1.43290928814020729274e-12
54 29 4.51963849049084371698e-13
54 30 6.16222979948656638113e-12
54 31 -1.92568821987550365227e-12
54 32 3.94895944847766885019e-12
54 33 2.40784516285501448710e-12
54 34 4.10499631895570652274e-13
54 35 5.59554715082134520563e-13
54 36 5.44521860859243039363e-12
54 37 5.75231191335374414274e-13
54 38 3.76685927001082212029e-12
54 39 -4.30825677298722472518e-13
54 40 -5.03359326075653775790e-13
54 41 -1.16401375573298319047e-12
54 42 3.08024304013615007928e-11
54 43 -6.67436179976886731491e-12
54 44 3.15585736712721193197e-12
54 45 6.35930605738427306751e-13
54 46 1.38603991992582065328e-12
54 47 4.66150657723519432232e-13
54 48 -5.01985797400114429244e-12
54 49 1.76725358230886430426e-12
54 50 1.54739088138153791057e-12
54 51 -3.24164199920910540069e-14
54 52 -4.79478251231298408008e-14
54 53 -9.45124011407524591190e-14
54 54 1.36275297762365776476e-10
54 55 9.67721141290045732718e-13
54 56 1.83337238415555737996e-12
54 57 3.85786909900143869650e-13
54 58 8.59936063747999073913e-13
54 59 5.70344997976209664134e-13
54 60 -5.93810047252637028147e-12
54 61 1.22225245265671696969e-11
54 62 3.89837832625538717356e-12
54 63 -1.57772060608179861102e-12
54 64 -7.83030848121268161889e-14
54 65 9.56961317577206068639e-13
54 66 -1.11389972891762957927e-11
54 67 8.46297081948686455005e-12
54 68 2.50089559405109582038e-12
54 69 6.49483211741637049911e-13
54 70 1.78199507265581423390e-12
54 71 -3.58653041029841023308e-13
55 0 3.44899544345912478578e-12
55 1 4.37188737277978257534e-12
55 2 -1.71074666848647618180e-12
55 3 -3.66333885002402141945e-14
55 4 -7.63687177754543667230e-15
55 5 -1.61758719543191892349e-13
55 6 -4.30041972459143316942e-12
55 7 1.48320443639962170269e-12
55 8 -8.29230307812269493775e-13
55 9 -4.04317830528912215656e-13
55 10 -5.88850621261568952153e-13
55 11 2.63592472087738245741e-13
55 12 -2.71466165635073065946e-12
55 13 -2.97516787497013894566e-14
55 14 -9.89417980790234481342e-13
55 15 1.33131024040938474736e-13
55 16 4.65470180219441542767e-13
55 17 -1.01967501859195679061e-14
55 18 1.18430614816684076560e-12
55 19 2.83819899506184442151e-12
55 20 -1.58886510742264956249e-12
55 21 4.25080821441094101588e-13
55 22 1.51526619684374014637e-13
55 23 1.80258853019794405383e-13
55 24 -3.78672665176149772077e-12
55 25 1.31506052687757736005e-12
55 26 6.49609798534681029989e-13
55 27 2.17889164046583680469e-13
55 28 3.52508941985270470545e-13
55 29 -6.01834281683240004849e-14
55 30 -3.17328881097793781496e-12
55 31 -1.38444687745397571677e-12
55 32 -8.07488200196441659361e-13
55 33 -3.73717319612733691615e-13
55 34 -3.69500945752986880059e-16
55 35 3.36904720503721152562e-13
55 36 1.29152801981641033154e-11
55 37 -3.89591164962062161918e-12
55 38 3.63487439023409642484e-12
55 39 -3.19561430114631118436e-13
55 40 2.44238561316572736469e-13
55 41 2.44721606712008806028e-13
55 42 -7.33407183187358282422e-12
55 43 2.95219995989563543302e-12
55 44 1.73778628692282557655e-13
55 45 5.98575836503277533324e-13
55 46 5.38479198200434434280e-13
55 47 1.57696072675733505522e-13
55 48 8.62821716380740554907e-12
55 49 3.00908503566369419717e-12
55 50 1.54981677305104949696e-13
55 51 -6.14894174482609538128e-13
55 52 2.08273570944292434805e-13
55 53 -5.67727236699197170383e-14
55 54 9.67721141290045732718e-13
55 55 2.97394248200800125906e-11
55 56 1.27976987569779211339e-12
55 57 5.63582740723856438352e-13
55 58 1.86601547914601888250e-13
55 59 9.82995485841295265898e-14
55 60 1.20275091356289701819e-12
55 61 -3.18627499576934595441e-12
55 62 -1.00405435442076180583e-12
55 63 -3.19831335390971485158e-13
55 64 4.94765823404643888658e-13
55 65 -7.45601422583269952753e-13
55 66 3.20502749534793289961e-12
55 67 3.73344639339470386250e-12
55 68 2.24795586436760628716e-12
55 69 -4.09068605360609635674e-13
55 70 -8.12112379927339029841e-14
55 71 -2.47353711791649682018e-13
56 0 2.99772459678082520643e-12
56 1 5.74629394050731649015e-13
56 2 1.96713882906559893584e-12
56 3 2.50251705341455535986e-13
56 4 3.89385807371258387944e-13
56 5 -2.82745292810682132005e-14
56 6 -1.96265065891691723158e-12
56 7 -5.81715402693990474821e-13
56 8 7.34991307016633786861e-13
56 9 -8.98993888603611565249e-15
56 10 6.85565610016359406243e-14
56 11 6.79594777961069848873e-14
56 12 5.14938833640748018571e-12
56 13 3.38908900860263382035e-13
56 14 3.25800758558180318668e-13
56 15 3.15801820847033631694e-13
56 16 4.29598568783878396589e-13
56 17 -6.62763293765556794696e-14
56 18 -6.94624304613037905787e-12
56 19 3.09797942139055232633e-13
56 20 3.16742704445257267370e-13
56 21 1.24148647841111899767e-13
56 22 1.76775619894463876775e-13
56 23 2.84817168635905594228e-14
56 24 1.95919270350440741152e-12
56 25 -3.43513441648571520265e-13
56 26 5.63034312587442482823e-13
56 27 5.65354742564959487631e-13
56 28 3.19791837139140381747e-13
56 29 9.24636593696027362444e-14
56 30 -1.28138189573111132109e-12
56 31 -8.67333900621423807919e-13
56 32 7.80959546213992396781e-13
56 33 6.02999190855341318474e-13
56 34 -4.73789650462279930795e-14
56 35 4.30726807768459446518e-15
56 36 9.83633560257882235097e-12
56 37 -4.65707267376889149971e-13
56 38 1.78873321278694647990e-12
56 39 1.74023840591171519199e-13
56 40 3.03804284857875292999e-13
56 41 -2.34426004051699878026e-13
56 42 -1.76463872977737992381e-12
56 43 -3.12961242577297879175e-13
56 44 2.04440576294572710833e-13
56 45 3.33130100920069776677e-13
56 46 9.26629782141372014822e-14
56 47 2.19589101545077849353e-13
56 48 2.88218790202641302905e-12
56 49 2.56094086872998175228e-12
56 50 5.13389909198019340889e-13
56 51 2.50420938891162030764e-13
56 52 2.22700603167049916299e-13
56 53 -1.14383789333510429624e-13
56 54 1.83337238415555737996e-12
56 55 1.27976987569779211339e-12
56 56 5.05786763551692776598e-12
56 57 7.43831033402306042715e-13
56 58 1.08596082702167639127e-13
56 59 1.45348463542294123599e-13
56 60 3.19925719843238069888e-12
56 61 1.25378468203301592443e-12
56 62 5.12845749136952394938e-13
56 63 5.57877016053714459266e-13
56 64 3.92759303320415397800e-13
56 65 4.24125457032501622120e-14
56 66 8.78099880633403088981e-13
56 67 2.52973084793641868400e-12
56 68 5.56738913299225186363e-13
56 69 5.79860114863161790033e-13
56 70 1.86695090381064185399e-13
56 71 1.29968418849944911912e-13
57 0 2.94667034401004450199e-12
57 1 1.72479784024186487130e-12
57 2 7.48357992956528670568e-14
57 3 3.90044020256408198521e-13
57 4 -5.26958577016481165515e-14
57 5 -7.07255484316435951759e-14
57 6 1.18474239908207494347e-14
57 7 1.12649300127839399952e-12
57 8 -1.28906757631988126584e-13
57 9 2.01365934284262446873e-13
57 10 -1.45702104041438781315e-14
57 11 8.69763953482242294094e-14
57 12 2.87533496991848093529e-12
57 13 8.33774496178253674754e-13
57 14 5.30300334594591374013e-13
57 15 1.45040228485564652799e-13
57 16 3.88651107176844842276e-14
57 17 -4.31680056542296117761e-14
57 18 -9.56346347366586077833e-13
57 19 -6.19876759785182454939e-13
57 20 2.60925249320536522061e-13
57 21 2.82844911001647535406e-13
57 22 1.35481291236337042705e-13
57 23 6.10646592468294476155e-14
57 24 2.41086942841094779371e-12
57 25 5.74422017774422805998e-13
57 26 8.61638834802250888712e-13
57 27 7.43054979158521856754e-14
57 28 -1.37507299954747523671e-13
57 29 -9.39108800530133398363e-14
57 30 -9.62837755964681942499e-13
57 31 2.78231467026511089730e-13
57 32 7.75450756079571132653e-13
57 33 1.86885146069587177227e-13
57 34 1.45156848404020119870e-13
57 35 9.32804287183460612745e-14
57 36 5.38905286546198188829e-12
57 37 1.07753820166161767694e-12
57 38 6.39256657389068025276e-13
57 39 4.32778981086408895453e-13
57 40 1.62522688552700581739e-13
57 41 -6.83057240332446570728e-14
57 42 -2.33064307602601739443e-12
57 43 -8.98349049274604467626e-13
57 44 1.19194871929654560743e-13
57 45 4.17701104498924286326e-13
57 46 1.07502931017181698486e-13
57 47 1.23924664781744303932e-13
57 48 5.73419088954237389168e-12
57 49 2.39781163341667783063e-12
57 50 9.01709968088122005906e-13
57 51 1.60470496459396223719e-13
57 52 9.08914547727187993885e-14
57 53 -1.31734805300222913341e-13
57 54 3.85786909900143869650e-13
57 55 5.63582740723856438352e-13
57 56 7.43831033402306042715e-13
57 57 1.62453529144682804136e-12
57 58 1.36287091190488747251e-13
57 59 1.27456645928363003167e-13
57 60 5.03070736049843715453e-12
57 61 2.38747493803236842061e-12
57 62 1.11587387707073517331e-12
57 63 2.18647770756811384889e-13
57 64 8.03433831225615116308e-14
57 65 -1.27214285780076427759e-13
57 66 1.05481194212417462490e-12
57 67 2.67081530877588207079e-12
57 68 6.18661326677149050127e-13
57 69 4.41302233483476181349e-13
57 70 2.11730991222287727072e-13
57 71 2.33762189321596613009e-13
58 0 8.77477440286041488859e-13
58 1 6.38708328927170269440e-13
58 2 2.11143787472800416578e-13
58 3 2.45101128923840215939e-13
58 4 2.48170732458303464900e-14
58 5 -3.16820992419918615207e-15
58 6 1.96804195948408982843e-13
58 7 -1.47209017110756959473e-13
58 8 1.04376001122319863007e-14
58 9 1.47220226711296592113e-13
58 10 1.16759198211944662096e-14
58 11 5.13317312579712719713e-14
58 12 5.66987218304384718084e-13
58 13 9.52039582169072392630e-13
58 14 4.07871874906139668220e-13
58 15 2.68788010691263590449e-13
58 16 1.97750143462497823226e-14
58 17 -9.17254785291171904414e-16
58 18 -7.15613435272541937001e-13
58 19 -1.19839001928938311798e-13
58 20 1.42696597145043942738e-13
58 21 6.66522354831573685898e-14
58 22 1.46235098651569348018e-13
58 23 7.19486057312663763780e-14
58 24 1.15341987227827233220e-12
58 25 7.81852652318285708304e-13
58 26 6.28173223869772886220e-13
58 27 2.10380032325102228592e-13
58 28 -6.62348593494123283596e-15
58 29 4.87938358897888282766e-15
58 30 -1.42609662980269426584e-12
58 31 5.13799838926820215502e-13
58 32 2.25985646008699147277e-13
58 33 7.16599094180685417277e-14
58 34 1.28423639714729290208e-13
58 35 6.88357537855401047512e-14
58 36 2.51299599203706627424e-12
58 37 8.41153392893066780841e-13
58 38 6.66851231623624754739e-13
58 39 2.21520192717389289286e-13
58 40 -6.54574163130983798306e-14
58 41 -1.00911344132983300228e-13
58 42 -1.52852665353949032698e-13
58 43 4.75797959595333152880e-13
58 44 3.47300618423024751235e-13
58 45 -5.26885534799806413325e-16
58 46 1.84296273372203447725e-13
58 47 1.11792251042602188215e-13
58 48 1.08765439065870450531e-12
58 49 1.20833753633722303549e-12
58 50 7.17858616367417158661e-13
58 51 2.72413099372065679116e-13
58 52 -6.60355505787705427772e-14
58 53 -5.92679469875371272897e-14
58 54 8.59936063747999073913e-13
58 55 1.86601547914601888250e-13
58 56 1.08596082702167639127e-13
58 57 1.36287091190488747251e-13
58 58 4.03148798469618848452e-13
58 59 7.73477975610626701518e-14
58 60 6.30017115037942514209e-13
58 61 1.66638701940958084183e-12
58 62 8.14685231472857127360e-13
58 63 2.19541076119422837486e-13
58 64 -1.61488976887290282872e-13
58 65 -2.10470405960487113101e-14
58 66 1.52929030036929192794e-12
58 67 4.87178441349297154838e-13
58 68 2.11160686291209450734e-13
58 69 8.11365921301857184769e-14
58 70 2.38845812912051048664e-13
58 71 3.90608157369821285158e-14
59 0 9.84559349378525256844e-13
59 1 6.03076082721976231134e-13
59 2 5.06248984378127279936e-13
59 3 1.72544816910655557379e-13
59 4 7.03397344620678951300e-14
59 5 3.08824552050665899040e-15
59 6 2.34847061676360880254e-13
59 7 2.31513997743367356002e-13
59 8 5.10336754711493898958e-14
59 9 1.04551915745686922598e-13
59 10 2.48307436717415810264e-14
59 11 1.04719576580474166708e-13
59 12 1.60062862638266776554e-12
59 13 2.19104012535344390918e-13
59 14 3.63945717882175286022e-13
59 15 1.85326141198337287666e-13
59 16 7.64891521422399252488e-14
59 17 -2.19781837319349640042e-14
59 18 -1.20152553352239002340e-12
59 19 2.36533670165165421785e-13
59 20 1.62396656250867527960e-13
59 21 5.52695641801320809111e-14
59 22 6.28067226334550382285e-14
59 23 1.09757429195804054859e-13
59 24 8.64509941930437807835e-13
59 25 7.68239604283700747594e-13
59 26 5.18868682596682283837e-13
59 27 2.58152307575780573406e-13
59 28 3.86738787371417548355e-14
59 29 -3.66189276422038028939e-14
59 30 -8.26983028744056065845e-14
59 31 1.89323415626932139000e-13
59 32 1.29376556555338300577e-13
59 33 1.09622453574161729604e-13
59 34 5.56487321624727343359e-14
59 35 1.36086974673610503729e-13
59 36 7.52345815283986843740e-13
59 37 2.85854047423117421978e-13
59 38 3.04852521690703816517e-13
59 39 3.85781062338125040949e-13
59 40 9.64622000662997152463e-14
59 41 -5.83963457477140632919e-14
59 42 1.39197214848242731053e-13
59 43 2.07972985364370593934e-13
59 44 2.46002501882003804699e-13
59 45 -4.80505658543586695841e-14
59 46 6.57477781472731428863e-14
59 47 2.25484461659556366927e-13
59 48 1.53054540919248353868e-12
59 49 6.92746556646698315756e-13
59 50 7.01102141172541700317e-13
59 51 5.47796178073802612594e-13
59 52 1.67450604115974191029e-13
59 53 -9.07383705660761380091e-14
59 54 5.70344997976209664134e-13
59 55 9.82995485841295265898e-14
59 56 1.45348463542294123599e-13
59 57 1.27456645928363003167e-13
59 58 7.73477975610626701518e-14
59 59 3.15177704365496029559e-13
59 60 3.28217908783714388742e-13
59 61 1.56397738659570486150e-12
59 62 7.09485394024069822671e-13
59 63 4.44905833669766315623e-13
59 64 8.06785243251077960123e-14
59 65 -6.29651133246312681671e-14
59 66 1.17650472234563636964e-12
59 67 -1.57691527077222304911e-13
59 68 1.78664568304043581494e-13
59 69 9.94019781931265618534e-14
59 70 1.18523757326656832571e-13
59 71 2.33048594881298883676e-13
60 0 4.54836382547368167090e-12
60 1 1.67698754503473074385e-11
60 2 -3.98994075067768335728e-12
60 3 3.16187192680410962969e-12
60 4 1.50563254203651128636e-12
60 5 6.96624764955270610708e-13
60 6 -1.54153266783083391609e-11
60 7 -1.21759554778679296587e-11
60 8 -2.93838904280154010529e-12
60 9 4.05613760955465001238e-13
60 10 1.56623036600192373905e-12
60 11 8.70342731289152912751e-13
60 12 5.42511679388872394166e-11
60 13 1.13579995325017797337e-11
60 14 7.43116401370278029350e-12
60 15 5.66448066660118095607e-12
60 16 3.68965178319081911513e-12
60 17 1.64324147669887914955e-12
60 18 -4.27332123729403780159e-12
60 19 1.23735721825988650077e-12
60 20 2.21021196799175634466e-12
60 21 4.08816435431400852585e-12
60 22 1.24323087952720739961e-12
60 23 5.58065387242679002143e-13
60 24 4.01609449879676138976e-11
60 25 4.00566427556228466724e-12
60 26 9.77524432524944617875e-12
60 27 1.55865190222595021153e-12
60 28 5.32679403499449382779e-12
60 29 1.66886341631683790258e-12
60 30 -2.99141844776109400969e-11
60 31 -3.97415526148419251426e-12
60 32 3.00607037838285583479e-12
60 33 2.78456886228783571367e-12
60 34 7.15414783320836602910e-14
60 35 -1.61666019532342824687e-14
60 36 4.01762682468339078605e-11
60 37 1.11457378459013330852e-11
60 38 1.16892789954392389977e-11
60 39 3.01456226947242748551e-12
60 40 2.20883632424524172174e-12
60 41 1.83821502519313311490e-12
60 42 -7.40185526538764815700e-12
60 43 5.30953792784186989736e-12
60 44 1.03224728544032364553e-11
60 45 3.02977354853740932426e-12
60 46 2.33272257736937127179e-12
60 47 -2.25174035965550526730e-13
60 48 1.45178273788152403654e-11
60 49 1.85620298021851402711e-11
60 50 5.71308278683885824600e-12
60 51 4.14730892347028597831e-12
60 52 3.94890866617685378807e-12
60 53 1.88077374947571291080e-12
60 54 -5.93810047252637028147e-12
60 55 1.20275091356289701819e-12
60 56 3.19925719843238069888e-12
60 57 5.03070736049843715453e-12
60 58 6.30017115037942514209e-13
60 59 3.28217908783714388742e-13
60 60 3.10364923489417158124e-10
60 61 1.62692602248990526791e-11
60 62 1.37279422840868563725e-11
60 63 4.85473819738514369085e-12
60 64 5.70415234764148656393e-12
60 65 2.16043064644553572616e-12
60 66 5.72956874006802125729e-12
60 67 1.75808321049908567510e-11
60 68 9.87049689637447689203e-12
60 69 7.10967298142228483985e-12
60 70 5.99538172792952721869e-13
60 71 1.07446708592426647221e-12
61 0 1.74969585740890033142e-11
61 1 1.73641695291417228540e-12
61 2 2.68757244769602959426e-12
61 3 1.75653635015038795714e-12
61 4 3.97178003946791305011e-13
61 5 -9.57905536123947239721e-14
61 6 1.63518503528427166828e-11
61 7 5.05079655410484246477e-12
61 8 8.68834053359748810912e-13
61 9 7.14709508892516424117e-13
61 10 6.03152717013583270015e-13
61 11 9.01682021975890899104e-13
61 12 1.65127390049046357757e-11
61 13 1.05119040945162222997e-11
61 14 6.26461729475688264275e-12
61 15 3.02541004765194903670e-12
61 16 3.17179030694550756855e-13
61 17 -1.79179890811723388732e-13
61 18 -1.90707062025180531554e-11
61 19 -9.98858654075237437824e-13
61 20 4.65713339904028339642e-12
61 21 9.21510738958727153661e-13
61 22 1.24962155995432679894e-12
61 23 1.08105761762640749347e-12
61 24 8.49953280513364750420e-12
61 25 1.15337406181714281977e-11
61 26 7.22513679969586028869e-12
61 27 3.36312545957770765004e-12
61 28 7.21512331653927232294e-13
61 29 -9.37399631050208380166e-14
61 30 4.09039536454711466556e-13
61 31 -1.70367616657307466912e-13
61 32 3.73167662504661915932e-12
61 33 1.43310672293086330125e-12
61 34 1.46378507395714350362e-12
61 35 1.21206428538246856158e-12
61 36 1.74553473399636152956e-11
61 37 1.46713742754248884716e-11
61 38 1.49369495120196825156e-12
61 39 2.80433793349180522760e-12
61 40 3.11447775461834759995e-15
61 41 -4.47083544930134829046e-13
61 42 1.33661952748978478740e-11
61 43 -5.59295985006382250190e-12
61 44 2.83949669618502057939e-13
61 45 2.69755012004158438500e-13
61 46 7.95167750700457236535e-13
61 47 1.55482893727667874587e-12
61 48 1.05745227207073054360e-11
61 49 1.41613622500910486733e-11
61 50 5.78562864966095317117e-12
61 51 4.56311597231209573102e-12
61 52 1.27274443230570220213e-12
61 53 -2.31071381975150159507e-13
61 54 1.22225245265671696969e-11
61 55 -3.18627499576934595441e-12
61 56 1.25378468203301592443e-12
61 57 2.38747493803236842061e-12
61 58 1.66638701940958084183e-12
61 59 1.56397738659570486150e-12
61 60 1.62692602248990526791e-11
61 61 6.16615110738241345622e-11
61 62 1.91479241476236218118e-11
61 63 5.67588016471371418200e-12
61 64 2.44498306877036195427e-12
61 65 1.88705211528882563155e-13
61 66 8.61734021306034442036e-12
61 67 1.89385442857695210434e-12
61 68 4.78395271971460263734e-12
61 69 3.28494531290409527143e-12
61 70 2.79310206017667327928e-12
61 71 1.67462253774783130657e-12
62 0 8.43350240504691097182e-12
62 1 3.73585802525844614819e-12
62 2 7.38272486104199021682e-13
62 3 2.08201867020586038219e-12
62 4 5.36208147813680595699e-13
62 5 2.93716306893182628611e-13
62 6 2.03162173734716987379e-12
62 7 3.63068178999356570024e-12
62 8 -4.58235813597503863066e-13
62 9 -1.36436689849890018538e-13
62 10 -8.18279472399504726111e-14
62 11 3.77695189622164117561e-13
62 12 1.23558739556428946668e-11
62 13 5.90702687867167292222e-12
62 14 4.17119042999071260222e-12
62 15 2.20371402059223240537e-12
62 16 5.39874490154571690518e-13
62 17 4.09620581040373235297e-13
62 18 -1.27214615717578069220e-12
62 19 -3.28688334961092515897e-12
62 20 1.20943876266993456008e-12
62 21 8.44061347158843220609e-13
62 22 6.64576704530795063306e-13
62 23 5.08581970718156376221e-13
62 24 1.67323177714250456154e-13
62 25 2.27884993079051317468e-12
62 26 5.94624512175353909248e-12
62 27 2.57945401474950007993e-12
62 28 1.24882363481006479329e-12
62 29 6.76578920460495923654e-13
62 30 -7.59941374663909163367e-12
62 31 1.33837070534964897657e-13
62 32 4.05917366277262957504e-13
62 33 2.97812769488890444939e-13
62 34 7.67907139558969543448e-13
62 35 6.62361995340178246458e-13
62 36 1.16677048349680409576e-11
62 37 2.97456586126453381221e-12
62 38 3.02782903285969516837e-12
62 39 2.29293148829306673839e-12
62 40 1.20663987639844871386e-12
62 41 6.47561848850273047482e-13
62 42 5.48486458694485996538e-12
62 43 -8.32348873834053221517e-13
62 44 -1.02536091668304784589e-13
62 45 3.02597074560037703432e-14
62 46 3.48222260379748528440e-13
62 47 5.92025082352332005194e-13
62 48 1.08149911007009563786e-12
62 49 1.10837468407796569214e-11
62 50 6.95906610423314275089e-12
62 51 4.53792989324251375926e-12
62 52 2.30336400929374120182e-12
62 53 9.56899004763165996096e-13
62 54 3.89837832625538717356e-12
62 55 -1.00405435442076180583e-12
62 56 5.12845749136952394938e-13
62 57 1.11587387707073517331e-12
62 58 8.14685231472857127360e-13
62 59 7.09485394024069822671e-13
62 60 1.37279422840868563725e-11
62 61 1.91479241476236218118e-11
62 62 2.05854221553787408975e-11
62 63 7.17790221808845726477e-12
62 64 3.15987736617075387170e-12
62 65 1.26928808333138073568e-12
62 66 -2.96035522347712150582e-12
62 67 -4.08721675329256412343e-13
62 68 1.05124510635139020054e-12
62 69 1.61386490843411422189e-12
62 70 1.66230741408390075765e-12
62 71 1.23921093710639457079e-12
63 0 1.74649549672458318883e-12
63 1 1.28781905066267397407e-12
63 2 1.34594966408087477237e-12
63 3 1.01818546897164516137e-12
63 4 2.38449386374189877921e-13
63 5 1.22455209555520785312e-13
63 6 1.44180467795711116397e-12
63 7 1.75910900403291866453e-12
63 8 9.25529025761982622327e-13
63 9 6.48358746848663213074e-14
63 10 1.89701730705051255873e-14
63 11 1.30797042121195967847e-13
63 12 7.32609225073497100092e-12
63 13 7.20972689212422743811e-13
63 14 1.76981355476863437262e-12
63 15 1.06582102468411432727e-12
63 16 5.70341697618191832753e-13
63 17 2.51343202957227333162e-13
63 18 -1.18117902438116597287e-12
63 19 -6.83776807242914421786e-13
63 20 8.52174058686158896320e-13
63 21 4.07441531611262351862e-13
63 22 4.27772867665310241194e-13
63 23 1.94777558808667652055e-13
63 24 -2.32173051168771422889e-12
63 25 2.97248526456685382164e-13
63 26 3.06140036370915394766e-12
63 27 1.77200255980390514888e-12
63 28 1.00279153872639369815e-12
63 29 4.39376591733552573112e-13
63 30 -2.56738208709883952159e-12
63 31 1.90981978844978298966e-12
63 32 -4.17220558500829172992e-14
63 33 -3.90865539231847135098e-13
63 34 3.11987474684517154315e-13
63 35 3.09689712200541636895e-13
63 36 5.36607411814949083575e-12
63 37 9.64618305203199314962e-13
63 38 -4.09184137967028672640e-13
63 39 1.64705263751312002401e-12
63 40 7.89118404249444566893e-13
63 41 4.62419248385645896196e-13
63 42 1.40363013520438419729e-12
63 43 -6.46432649613280561119e-13
63 44 7.18411328828116369284e-14
63 45 -1.97442488558577055070e-13
63 46 9.63605350467314674551e-14
63 47 1.91213155810290804021e-13
63 48 3.50770529842057366211e-12
63 49 3.31027347043554283732e-12
63 50 2.53713667479085732867e-12
63 51 3.28334438750528592937e-12
63 52 1.77977981462411601281e-12
63 53 5.72574918173468810028e-13
63 54 -1.57772060608179861102e-12
63 55 -3.19831335390971485158e-13
63 56 5.57877016053714459266e-13
63 57 2.18647770756811384889e-13
63 58 2.19541076119422837486e-13
63 59 4.44905833669766315623e-13
63 60 4.85473819738514369085e-12
63 61 5.67588016471371418200e-12
63 62 7.17790221808845726477e-12
63 63 8.21857131522954469912e-12
63 64 2.92780489424396566790e-12
63 65 8.38563151593562454666e-13
63 66 2.44778442416782563419e-12
63 67 -4.11281673054714262362e-12
63 68 1.52559766541034304397e-12
63 69 -9.39953797515142443319e-14
63 70 5.57072592936605647900e-13
63 71 9.30984081104151933006e-13
64 0 3.37879879889435619906e-12
64 1 2.54361177331796661267e-13
64 2 1.09497103812173484974e-13
64 3 3.11627798738326814979e-13
64 4 3.38168268932234918972e-13
64 5 1.31073610430064331875e-13
64 6 -7.60473321681601284249e-13
64 7 1.79072252974962393327e-12
64 8 8.57744258692022225368e-13
64 9 -1.95180015368538710831e-13
64 10 6.09035515574529597343e-14
64 11 1.70880734260857741315e-14
64 12 4.62416655251052920994e-12
64 13 -6.37909051707368651046e-13
64 14 6.02882887380727263049e-13
64 15 4.81387019674687180057e-13
64 16 5.28705743352325895343e-13
64 17 2.74043405332210757142e-13
64 18 -5.94892926403909550039e-13
64 19 1.85011695786859359670e-13
64 20 -3.03124482331825757680e-13
64 21 2.09744941387934667139e-13
64 22 3.30401272758266982451e-14
64 23 3.89773515365162785289e-14
64 24 -7.36132170348943561687e-14
64 25 -4.67659888894308529064e-13
64 26 6.57130516435097942232e-13
64 27 6.33496675390911578416e-13
64 28 9.44641405536457873633e-13
64 29 4.14919056338349870305e-13
64 30 1.13618117049234580212e-13
64 31 4.37912111764744434171e-13
64 32 -1.34230542621217047974e-14
64 33 -2.77374520178091725961e-13
64 34 -2.67332671152470550215e-14
64 35 5.69328161585090414051e-14
64 36 1.18388348271914020890e-12
64 37 -6.49022880467786672789e-13
64 38 -2.44880771716030319422e-13
64 39 9.71846964324650780732e-13
64 40 8.25096274334404817172e-13
64 41 5.38950183072575091497e-13
64 42 3.68380956450135014480e-12
64 43 -4.67389788773493393402e-13
64 44 -1.83232920493718477490e-13
64 45 -1.21413231307423628313e-13
64 46 -8.49484650747051393010e-14
64 47 1.15934871071643632530e-14
64 48 -9.49534011297789094961e-13
64 49 1.54576573746372597850e-12
64 50 4.69710531337794264883e-13
64 51 1.46792010374225145105e-12
64 52 1.59794023991312706468e-12
64 53 6.81305991039705424688e-13
64 54 -7.83030848121268161889e-14
64 55 4.94765823404643888658e-13
64 56 3.92759303320415397800e-13
64 57 8.03433831225615116308e-14
64 58 -1.61488976887290282872e-13
64 59 8.06785243251077960123e-14
64 60 5.70415234764148656393e-12
64 61 2.44498306877036195427e-12
64 62 3.15987736617075387170e-12
64 63 2.92780489424396566790e-12
64 64 3.04851750583794732254e-12
64 65 8.14074493468017393422e-13
64 66 -4.07864966528400559900e-13
64 67 -1.75242410374788554483e-12
64 68 8.79031688493698982857e-13
64 69 -9.06593058466685890312e-14
64 70 -1.18669384200105863136e-13
64 71 2.86153200452817091969e-13
65 0 -1.38717147558543185666e-13
65 1 3.84116336435045744017e-13
65 2 -2.80307472750749552960e-13
65 3 2.16861043158050483242e-13
65 4 2.55279685597643090408e-13
65 5 1.65886301117795326866e-13
65 6 -5.91486206080435010399e-13
65 7 -1.67266337180115069543e-13
65 8 5.41607889665763259605e-13
65 9 -1.95795269475352279904e-13
65 10 -4.24538212899120228995e-14
65 11 -2.44056343892946815709e-14
65 12 6.04426622234500700555e-14
65 13 -8.44685603744740506733e-14
65 14 4.97083495917938336662e-13
65 15 2.09082634603593219962e-13
65 16 2.75852743877082739805e-13
65 17 3.13458883435153108151e-13
65 18 6.13328759379327313320e-13
65 19 4.74397125494144575782e-14
65 20 2.06988557026300708976e-13
65 21 -1.06847235101526697878e-14
65 22 4.46406071534851866492e-14
65 23 7.91298416829309303306e-15
65 24 2.91607456075466155128e-13
65 25 -1.97318599396414587865e-13
65 26 4.93215425707420649335e-13
65 27 1.78993572118540919843e-13
65 28 4.10927903847037543663e-13
65 29 5.06199125772697969367e-13
65 30 -1.46087076568772916092e-12
65 31 -2.12095188933947889087e-14
65 32 -2.97295685902206288972e-14
65 33 1.25960939346682840051e-14
65 34 -8.55064753309031276529e-15
65 35 -7.80035220212882562864e-14
65 36 1.41128114019894924834e-12
65 37 2.11177477545039457000e-13
65 38 2.69458088876585353762e-13
65 39 2.54689979340803873282e-13
65 40 4.70350692932545430782e-13
65 41 5.31203523953537072167e-13
65 42 1.72552298365384199887e-12
65 43 -3.85001074708983522071e-13
65 44 7.34693736211410134860e-13
65 45 7.35284383775822079965e-14
65 46 -5.26286189931363246194e-14
65 47 -3.53494745527813567710e-14
65 48 -1.25049674606111467314e-12
65 49 4.35569327840852753114e-13
65 50 1.59957271180819263394e-13
65 51 5.76116476617748443735e-13
65 52 5.75978223791155325221e-13
65 53 8.47922546040797785132e-13
65 54 9.56961317577206068639e-13
65 55 -7.45601422583269952753e-13
65 56 4.24125457032501622120e-14
65 57 -1.27214285780076427759e-13
65 58 -2.10470405960487113101e-14
65 59 -6.29651133246312681671e-14
65 60 2.16043064644553572616e-12
65 61 1.88705211528882563155e-13
65 62 1.26928808333138073568e-12
65 63 8.38563151593562454666e-13
65 64 8.14074493468017393422e-13
65 65 1.22124786824331052890e-12
65 66 1.20024665003302981548e-12
65 67 -3.12190934552617045939e-14
65 68 7.76408028036946127303e-14
65 69 8.79755029548963820269e-14
65 70 -3.93503780942023352167e-14
65 71 -1.14174617449814473636e-13
66 0 2.78853892677293233143e-11
66 1 5.22794418130011856930e-12
66 2 2.06307835892251412251e-12
66 3 -1.44546651075248170384e-13
66 4 -7.14824488315430591723e-13
66 5 1.21533543236756443112e-15
66 6 -5.95502750333024297154e-12
66 7 -2.49689344041902684075e-11
66 8 -2.57027118277031009197e-12
66 9 9.37902850450969213267e-14
66 10 -1.08730982879882336705e-12
66 11 8.15688321773717299163e-13
66 12 -7.89731074389002008557e-14
66 13 -6.94845836061930140295e-12
66 14 6.76887073007554432149e-12
66 15 1.13770825993583704907e-12
66 16 -3.37482979680065618659e-13
66 17 4.79545625599243694500e-13
66 18 -1.29045233592159204540e-11
66 19 5.58087501784503179255e-12
66 20 -2.34526333787791769123e-12
66 21 -2.38108849122737069563e-13
66 22 -5.93978056421436966685e-13
66 23 5.10513476628590085291e-13
66 24 1.36763951536086559936e-11
66 25 -1.49944003352270149091e-12
66 26 9.42972438921749558307e-13
66 27 1.94981443214464680656e-12
66 28 -5.29987084356038237142e-13
66 29 5.76182832229270968710e-13
66 30 -5.84147068201950328141e-12
66 31 -3.16212807849000957929e-12
66 32 -3.08085832781042784798e-14
66 33 -1.90362724679981235586e-12
66 34 -3.51956838705400303009e-13
66 35 3.16116221402719563250e-13
66 36 -6.10729592992919361309e-12
66 37 2.88937862676979327688e-12
66 38 -1.69582372697301525653e-12
66 39 1.32229671003284804604e-12
66 40 7.27349745813170079227e-13
66 41 9.32805341059343711348e-13
66 42 4.10496320765701679623e-11
66 43 1.79742707844843442069e-11
66 44 4.42007479432866929035e-12
66 45 5.77875862066217673751e-13
66 46 1.19045555729988548000e-12
66 47 7.88024115641002351691e-13
66 48 1.26643006248755836600e-11
66 49 3.75762996001733612967e-12
66 50 -1.74797968663935261206e-13
66 51 4.09300949062432968646e-12
66 52 -9.30904209010727619682e-13
66 53 1.09649692545127313391e-12
66 54 -1.11389972891762957927e-11
66 55 3.20502749534793289961e-12
66 56 8.78099880633403088981e-13
66 57 1.05481194212417462490e-12
66 58 1.52929030036929192794e-12
66 59 1.17650472234563636964e-12
66 60 5.72956874006802125729e-12
66 61 8.61734021306034442036e-12
66 62 -2.96035522347712150582e-12
66 63 2.44778442416782563419e-12
66 64 -4.07864966528400559900e-13
66 65 1.20024665003302981548e-12
66 66 2.19337560914662641888e-10
66 67 -1.58027129674871574529e-12
66 68 5.83558147152881542388e-12
66 69 -4.21333517595661937326e-12
66 70 -4.85340472908266825532e-13
66 71 7.20254213418346875666e-13
67 0 7.35315394872448495443e-12
67 1 6.81985427030116530028e-12
67 2 1.67642699206888812339e-12
67 3 1.12221323122846136458e-12
67 4 -1.60205819373350052237e-13
67 5 -1.49120342840972736022e-14
67 6 1.25598410294522197891e-11
67 7 2.02271456587917071252e-12
67 8 2.04907476375735067458e-12
67 9 1.91721548123130220439e-13
67 10 5.96077353331756184554e-13
67 11 1.17237143100047307197e-13
67 12 -1.55593732410083710744e-12
67 13 2.94372037250370554568e-12
67 14 1.63769454461853950154e-12
67 15 -3.40598207204060906861e-13
67 16 1.41678766257538943280e-13
67 17 6.62236568571403432701e-14
67 18 2.37127392875668487394e-12
67 19 -3.46357832908004566473e-12
67 20 -8.36540502621364213261e-13
67 21 -9.39571333909155059603e-14
67 22 4.22773685502980451229e-13
67 23 2.16729249193930741775e-13
67 24 2.38750752547351806436e-11
67 25 1.32602370909371462649e-12
67 26 1.78537455069311262492e-12
67 27 -4.24830116146998610543e-13
67 28 -8.09877141974014493111e-13
67 29 -2.04028880322518917086e-13
67 30 -1.28885065851510676017e-12
67 31 -1.98202412877588969337e-12
67 32 1.82277476713380262182e-12
67 33 1.74628488121471405979e-12
67 34 4.88324300520216170888e-13
67 35 -1.83170450572733740428e-13
67 36 1.08719946424949400802e-11
67 37 2.44702235221146731844e-12
67 38 7.12650636594836129556e-12
67 39 -7.47853060153306514961e-13
67 40 -1.64613077083049925538e-13
67 41 -2.90319878019846228919e-13
67 42 -1.22755437147103018615e-11
67 43 1.26413952832421394353e-12
67 44 9.13928803220762049283e-13
67 45 1.74688549295239075614e-12
67 46 4.81125808428548561171e-13
67 47 2.41311388947130521712e-13
67 48 8.33203377107276187869e-12
67 49 5.78551829596925752093e-12
67 50 -5.63012591140564863290e-14
67 51 -2.27669357041968578174e-12
67 52 -9.87326608076249653617e-13
67 53 -1.35768917812304006440e-13
67 54 8.46297081948686455005e-12
67 55 3.73344639339470386250e-12
67 56 2.52973084793641868400e-12
67 57 2.67081530877588207079e-12
67 58 4.87178441349297154838e-13
67 59 -1.57691527077222304911e-13
67 60 1.75808321049908567510e-11
67 61 1.89385442857695210434e-12
67 62 -4.08721675329256412343e-13
67 63 -4.11281673054714262362e-12
67 64 -1.75242410374788554483e-12
67 65 -3.12190934552617045939e-14
67 66 -1.58027129674871574529e-12
67 67 4.34459918143687433578e-11
67 68 8.09311238001124048319e-13
67 69 2.19495977756471432401e-12
67 70 4.01529446944807591808e-13
67 71 -5.00463467635362566239e-13
68 0 -1.89359450610634606980e-13
68 1 1.80765715958355379026e-12
68 2 -1.63328545549068445045e-13
68 3 6.28184466061832554871e-13
68 4 -3.68672242732634571934e-15
68 5 8.87708071949960373967e-14
68 6 2.01681710756200420417e-12
68 7 1.77173157270616521899e-12
68 8 2.65684620676010716231e-13
68 9 4.08767710291082711694e-13
68 10 2.92965424348562826809e-15
68 11 2.24178117200417637544e-13
68 12 5.35496145810981611445e-12
68 13 2.72089693751793281241e-13
68 14 1.54348408879409189740e-12
68 15 4.05622709452718517065e-13
68 16 3.38971933232075272598e-13
68 17 9.64774148362429658093e-14
68 18 -3.56971702220045342187e-12
68 19 1.25867639172873871746e-12
68 20 -9.82555580886115129703e-13
68 21 8.58629097620215244597e-13
68 22 6.55962852097431319688e-14
68 23 1.34919423210005782974e-13
68 24 3.03557688186624096660e-12
68 25 2.30109578891908524108e-12
68 26 -3.31361535893263701357e-13
68 27 -8.80779485786514284858e-14
68 28 1.53202897745606736067e-13
68 29 6.30389581574935682662e-14
68 30 -6.15067404578906179962e-12
68 31 -8.22331841731452865585e-13
68 32 1.01261315292085053891e-12
68 33 4.47360688583411083300e-13
68 34 1.52576295253065577732e-13
68 35 1.54390424330605684136e-13
68 36 7.14536698038845822231e-12
68 37 2.17933546840782257381e-12
68 38 1.13984153476994935412e-12
68 39 8.12979498913799117465e-13
68 40 2.56124268274813277052e-13
68 41 -7.03832295797312458477e-14
68 42 9.98480600258435725268e-13
68 43 2.34036565574540464944e-12
68 44 -4.76942054489437408348e-13
68 45 5.51967794882534010972e-13
68 46 1.72836981825691425604e-13
68 47 8.76352662078339375561e-14
68 48 2.36973146330768156338e-12
68 49 3.34604250093687572477e-12
68 50 7.25104783262323578195e-13
68 51 1.84837226597152286600e-13
68 52 3.41151600868975528678e-13
68 53 7.39424573581269264669e-14
68 54 2.50089559405109582038e-12
68 55 2.24795586436760628716e-12
68 56 5.56738913299225186363e-13
68 57 6.18661326677149050127e-13
68 58 2.11160686291209450734e-13
68 59 1.78664568304043581494e-13
68 60 9.87049689637447689203e-12
68 61 4.78395271971460263734e-12
68 62 1.05124510635139020054e-12
68 63 1.52559766541034304397e-12
68 64 8.79031688493698982857e-13
68 65 7.76408028036946127303e-14
68 66 5.83558147152881542388e-12
68 67 8.09311238001124048319e-13
68 68 1.11095237569221662894e-11
68 69 -7.21909548104476593078e-14
68 70 1.84206040910196836203e-13
68 71 1.53456433555369779349e-13
69 0 4.65245325261107304068e-12
69 1 5.37505813595268622018e-13
69 2 8.14501165769974387594e-13
69 3 2.55106074746662978933e-13
69 4 1.83075421215408275898e-13
69 5 -3.79892824237960466466e-14
69 6 2.14310448983334745469e-12
69 7 7.34985452160952582789e-13
69 8 9.41400418564823671367e-13
69 9 3.12708223206548483766e-14
69 10 4.05317905982516236652e-14
69 11 9.82291021549225494830e-14
69 12 3.95581091635487653311e-12
69 13 1.36678423320585379321e-12
69 14 7.64138077840581958336e-13
69 15 3.18531295412041823741e-13
69 16 1.89963219775707060009e-13
69 17 -2.38408586904929253297e-14
69 18 -1.96590320746214631663e-12
69 19 -1.56550420627948703843e-13
69 20 4.57022914727036347162e-13
69 21 2.85720713774269235151e-13
69 22 1.75229899563913268292e-13
69 23 1.16009698104691327432e-13
69 24 3.24130682863103797406e-12
69 25 1.39593526848817159014e-12
69 26 5.91206800860895323742e-13
69 27 1.82955009172089570861e-14
69 28 1.38876709000385408900e-13
69 29 5.22969042723240337975e-14
69 30 -9.11904387368526639319e-13
69 31 -1.13978583989410096436e-12
69 32 2.62352308164904242325e-13
69 33 5.98254642939873379068e-13
69 34 2.06788784774113636214e-13
69 35 6.09270837641634375731e-14
69 36 7.05607545887747011133e-12
69 37 2.56611914152866673211e-12
69 38 1.24139510729467614628e-12
69 39 2.75364308261885318188e-13
69 40 2.00972787286355786871e-13
69 41 -1.28964556114606646771e-13
69 42 -2.94755298958017345261e-12
69 43 -1.25307933759602683322e-12
69 44 7.92463908066796163355e-13
69 45 4.79015102489679056556e-13
69 46 -5.56609424031771155463e-14
69 47 2.18422582069549076710e-13
69 48 5.03864757337047676700e-12
69 49 2.09370108011148552099e-12
69 50 8.63368556893714396529e-13
69 51 1.31155665744071463307e-13
69 52 5.85214826667406026836e-14
69 53 -4.59839399821553296306e-14
69 54 6.49483211741637049911e-13
69 55 -4.09068605360609635674e-13
69 56 5.79860114863161790033e-13
69 57 4.41302233483476181349e-13
69 58 8.11365921301857184769e-14
69 59 9.94019781931265618534e-14
69 60 7.10967298142228483985e-12
69 61 3.28494531290409527143e-12
69 62 1.61386490843411422189e-12
69 63 -9.39953797515142443319e-14
69 64 -9.06593058466685890312e-14
69 65 8.79755029548963820269e-14
69 66 -4.21333517595661937326e-12
69 67 2.19495977756471432401e-12
69 68 -7.21909548104476593078e-14
69 69 2.91724747889287157350e-12
69 70 1.80031638511504743414e-13
69 71 -5.96928070622263787597e-15
70 0 1.98940888536088535497e-12
70 1 1.16297228712149272280e-12
70 2 6.97035895300605370907e-13
70 3 2.53998238704661607859e-13
70 4 -1.39140933441359384074e-14
70 5 -3.16410490632258938777e-14
70 6 1.30583110852164367977e-12
70 7 -5.73977970464659261257e-13
70 8 -1.79608617284875564902e-13
70 9 -9.00883729500478827208e-14
70 10 1.36665654598100504544e-13
70 11 1.24866841869389779339e-13
70 12 2.31103904753928517317e-12
70 13 9.54791440715705460899e-13
70 14 5.45384660758333466090e-13
70 15 3.15209997849906744686e-13
70 16 1.51525204847388052501e-14
70 17 -3.38946368000961458380e-14
70 18 -7.62731009945731095064e-13
70 19 -5.59206144883497743179e-13
70 20 -5.25101936877695840811e-14
70 21 2.17430900814194627163e-13
70 22 1.61477837034041015638e-13
70 23 1.30320897536733667426e-13
70 24 7.52559992514828981517e-13
70 25 4.75884649433211387490e-13
70 26 7.87042658979787670979e-13
70 27 3.69105072751405646127e-13
70 28 -1.63969337575302797333e-14
70 29 -3.54630617120105860797e-14
70 30 -5.42743449194263317845e-13
70 31 2.20190487643171865173e-13
70 32 1.38206724084468961778e-13
70 33 7.79566901709285281446e-15
70 34 2.09836813218224527884e-13
70 35 1.35672044318308229827e-13
70 36 1.52276197643737979022e-12
70 37 1.15337014923703094617e-12
70 38 3.74836366661471714980e-13
70 39 2.99954907987299515240e-13
70 40 -3.82286584809688159773e-14
70 41 -3.35037403652928822726e-14
70 42 2.57673018148104357215e-13
70 43 -1.50363063439377639252e-13
70 44 1.18193390746138427394e-13
70 45 -2.00043903451666965363e-14
70 46 1.75909027916182862881e-13
70 47 1.21653118406945268354e-13
70 48 6.99563866812698588530e-13
70 49 1.27522680017087255323e-12
70 50 1.03284445223472759515e-12
70 51 3.59994243807344750354e-13
70 52 2.87367679877729593953e-14
70 53 -3.98604871563603479326e-14
70 54 1.78199507265581423390e-12
70 55 -8.12112379927339029841e-14
70 56 1.86695090381064185399e-13
70 57 2.11730991222287727072e-13
70 58 2.38845812912051048664e-13
70 59 1.18523757326656832571e-13
70 60 5.99538172792952721869e-13
70 61 2.79310206017667327928e-12
70 62 1.66230741408390075765e-12
70 63 5.57072592936605647900e-13
70 64 -1.18669384200105863136e-13
70 65 -3.93503780942023352167e-14
70 66 -4.85340472908266825532e-13
70 67 4.01529446944807591808e-13
70 68 1.84206040910196836203e-13
70 69 1.80031638511504743414e-13
70 70 9.32275187197006922882e-13
70 71 1.12697407655628087188e-13
71 0 1.80437033241613084785e-13
71 1 5.51076814652313541612e-13
71 2 3.53108473790178404336e-13
71 3 3.09102449941833477497e-13
71 4 1.48913543290716251891e-14
71 5 6.73266394032464950391e-15
71 6 8.15370215153849869828e-13
71 7 7.80403530574271397253e-13
71 8 8.80802894463818723046e-15
71 9 7.09912274893076456861e-14
71 10 3.09640945388091602177e-14
71 11 9.60960761052686931748e-14
71 12 1.69153382037864344683e-12
71 13 -1.90288895534113680269e-13
71 14 2.61011452741432650572e-13
71 15 1.84539058286057922565e-13
71 16 6.06002543427864872393e-14
71 17 -1.81810772010014239191e-14
71 18 -7.35088703315663828184e-13
71 19 -2.29994043347507691109e-13
71 20 2.12832141324737633356e-13
71 21 1.19537515744940172257e-13
71 22 7.78347060346716671187e-14
71 23 7.61221593527010906083e-14
71 24 2.11664747420116484289e-13
71 25 5.11822444847856112512e-13
71 26 6.21779928264093026193e-13
71 27 3.92519859859180253067e-13
71 28 1.36394738592202380091e-13
71 29 -4.35843319142364607508e-14
71 30 5.99331084678951380803e-15
71 31 2.26054244149585949908e-13
71 32 1.49093578280503891105e-13
71 33 1.48882199987759895829e-14
71 34 8.27215139522639743000e-14
71 35 1.60348649691781438553e-13
71 36 -1.08336267221175991690e-13
71 37 -1.23514946045294198408e-13
71 38 -3.29161605746441837936e-13
71 39 2.20349322695882501031e-13
71 40 8.59545468815341429328e-14
71 41 -9.21514869059076225708e-15
71 42 7.66522438236195433259e-13
71 43 -1.02042250300892525343e-13
71 44 1.07618573848640896238e-13
71 45 -4.89121036089183027779e-14
71 46 -6.38776073548799739489e-15
71 47 1.13577496562290880418e-13
71 48 7.73570306606809163272e-13
71 49 6.26526222427354798896e-13
71 50 6.29224786737685267152e-13
71 51 5.16944258990729320180e-13
71 52 2.00202883727101338231e-13
71 53 -9.83722544046889129018e-14
71 54 -3.58653041029841023308e-13
71 55 -2.47353711791649682018e-13
71 56 1.29968418849944911912e-13
71 57 2.33762189321596613009e-13
71 58 3.90608157369821285158e-14
71 59 2.33048594881298883676e-13
71 60 1.07446708592426647221e-12
71 61 1.67462253774783130657e-12
71 62 1.23921093710639457079e-12
71 63 9.30984081104151933006e-13
71 64 2.86153200452817091969e-13
71 65 -1.14174617449814473636e-13
71 66 7.20254213418346875666e-13
71 67 -5.00463467635362566239e-13
71 68 1.53456433555369779349e-13
71 69 -5.96928070622263787597e-15
71 70 1.12697407655628087188e-13
71 71 4.64724280231834279621e-13


==> anc/ngmix_xi_nontomo.dat <==
# theta xi
# order is xi+_0,xi+_1,...,xi-_0,xi-_1,.... from small scales to large in each
# theta in arcmin
2.40669000000000021799e+00 4.18599000000000021852e-05
3.36145000000000004903e+00 4.39522000000000024646e-05
4.69477999999999973113e+00 2.70557999999999993705e-05
6.55677999999999983061e+00 1.82893000000000012267e-05
9.15731000000000072703e+00 1.49900000000000004758e-05
1.27885000000000008669e+01 1.44046999999999994897e-05
1.78592000000000012960e+01 1.09014000000000003531e-05
2.49393999999999991246e+01 8.19776000000000026533e-06
3.48237999999999985334e+01 5.09112999999999982280e-06
4.86225999999999984880e+01 3.34722000000000003130e-06
6.78760000000000047748e+01 1.56069000000000008713e-06
9.47376000000000004775e+01 1.63481000000000006526e-06
1.32199000000000012278e+02 1.40869999999999995499e-06
1.84387000000000000455e+02 9.95096999999999927322e-07
2.56819999999999993179e+02 9.19772999999999960372e-07
2.40669000000000021799e+00 2.75126000000000015021e-05
3.36145000000000004903e+00 1.00146999999999991696e-05
4.69477999999999973113e+00 6.99086000000000001300e-06
6.55677999999999983061e+00 8.07547000000000045870e-06
9.15731000000000072703e+00 1.52484000000000004073e-06
1.27885000000000008669e+01 7.73072000000000007487e-06
1.78592000000000012960e+01 6.18284999999999959565e-06
2.49393999999999991246e+01 6.46619000000000017272e-06
3.48237999999999985334e+01 2.51199999999999983551e-06
4.86225999999999984880e+01 2.29167000000000003243e-06
6.78760000000000047748e+01 1.77180999999999998177e-06
9.47376000000000004775e+01 1.66165000000000000649e-06
1.32199000000000012278e+02 1.81379000000000004401e-06
1.84387000000000000455e+02 8.59901999999999966426e-07
2.56819999999999993179e+02 5.42383000000000046600e-07


==> anc/ngmix_xi_tomo.dat <==
# theta xi
# order is xi+_0,xi+_1,...,xi-_0,xi-_1,.... from small scales to large in each
# tomo bins are in c order (i.e. 0,0 0,1 0,2 1,0 1,2 2,2) w/ internal order as above
# theta in arcmin
3.38560000000000016485e+00 2.62200999999999990539e-06
7.80747000000000035413e+00 1.26238999999999995313e-05
1.79884999999999983800e+01 9.08529000000000021948e-06
4.13740999999999985448e+01 2.53978999999999995399e-06
9.47797000000000053888e+01 4.62588999999999987346e-07
2.14531000000000005912e+02 1.51886999999999988867e-07
3.38560000000000016485e+00 3.07645999999999974290e-07
7.80747000000000035413e+00 -5.13682000000000022730e-06
1.79884999999999983800e+01 4.86619000000000024512e-06
4.13740999999999985448e+01 2.28132000000000020775e-06
9.47797000000000053888e+01 7.76800000000000020753e-07
2.14531000000000005912e+02 7.35407999999999989981e-07
3.38804999999999978400e+00 1.62056999999999996952e-05
7.81139999999999989910e+00 9.24817999999999926469e-06
1.79934000000000011710e+01 3.66155000000000012023e-06
4.13832000000000022055e+01 2.51189000000000018723e-06
9.48050000000000068212e+01 1.68249999999999998474e-06
2.14691000000000002501e+02 1.46060999999999989506e-06
3.38804999999999978400e+00 3.27485000000000007876e-06
7.81139999999999989910e+00 1.47504999999999996348e-06
1.79934000000000011710e+01 5.96984000000000025781e-06
4.13832000000000022055e+01 1.07803000000000007841e-06
9.48050000000000068212e+01 1.04287000000000002033e-06
2.14691000000000002501e+02 5.47220000000000052127e-07
3.38925000000000009592e+00 5.03365000000000016307e-05
7.81454000000000004178e+00 9.06708000000000027016e-06
1.79996000000000009322e+01 1.17049000000000003681e-05
4.13943000000000012051e+01 2.31318000000000001791e-06
9.47690000000000054570e+01 1.41105000000000002567e-06
2.14411000000000001364e+02 6.88338999999999954101e-07
3.38925000000000009592e+00 3.09503000000000007925e-05
7.81454000000000004178e+00 -5.81718000000000026592e-06
1.79996000000000009322e+01 5.14005000000000002527e-06
4.13943000000000012051e+01 1.44021999999999990901e-06
9.47690000000000054570e+01 1.17031999999999996051e-06
2.14411000000000001364e+02 3.76880000000000023688e-07
3.38626000000000004775e+00 9.50184000000000049185e-06
7.80865999999999971237e+00 3.03310000000000014873e-05
1.79879999999999995453e+01 8.74515000000000045728e-06
4.13753999999999990678e+01 5.69739000000000001185e-06
9.47913000000000067757e+01 3.09241000000000009417e-06
2.14820999999999997954e+02 2.47732000000000010995e-06
3.38626000000000004775e+00 2.25332999999999998954e-05
7.80865999999999971237e+00 9.17015999999999962882e-06
1.79879999999999995453e+01 7.31507999999999993440e-06
4.13753999999999990678e+01 2.03537000000000004688e-06
9.47913000000000067757e+01 9.58020999999999920110e-07
2.14820999999999997954e+02 7.60353000000000032363e-07
3.38782000000000005357e+00 5.91251000000000007995e-05
7.81278999999999967940e+00 2.22966999999999994841e-05
1.79963000000000015177e+01 1.37388999999999998673e-05
4.13900999999999967827e+01 3.48400999999999986850e-06
9.47772999999999967713e+01 1.06898999999999999217e-06
2.14554000000000002046e+02 1.32122000000000007428e-06
3.38782000000000005357e+00 8.18932999999999965317e-07
7.81278999999999967940e+00 7.39943000000000023641e-06
1.79963000000000015177e+01 6.22746999999999968682e-06
4.13900999999999967827e+01 4.14673000000000002181e-06
9.47772999999999967713e+01 2.56358000000000019547e-06
2.14554000000000002046e+02 7.51512000000000039422e-07
3.38583999999999996078e+00 8.00497999999999937685e-05
7.81036999999999981270e+00 3.88869000000000020201e-05
1.79936000000000007049e+01 2.67758999999999988825e-05
4.13796000000000034902e+01 1.34073999999999997378e-05
9.47082000000000050477e+01 3.03920999999999990896e-06
2.14090000000000003411e+02 -6.05302000000000002723e-07
3.38583999999999996078e+00 2.55645999999999991466e-05
7.81036999999999981270e+00 2.40512000000000010665e-05
1.79936000000000007049e+01 1.24651000000000003064e-05
4.13796000000000034902e+01 8.62950999999999998559e-06
9.47082000000000050477e+01 5.47702999999999980417e-06
2.14090000000000003411e+02 2.33319000000000010246e-06

